GKZ hypergeometric systems of the three-loop vacuum Feynman integrals

We present the Gel'fand-Kapranov-Zelevinsky (GKZ) hypergeometric systems of the Feynman integrals of the three-loop vacuum diagrams with arbitrary masses, basing on Mellin-Barnes representations and Miller's transformation. The codimension of derived GKZ hypergeometric systems equals the number of independent dimensionless ratios among the virtual masses squared. Through GKZ hypergeometric systems, the analytical hypergeometric series solutions can be obtained in neighborhoods of origin including infinity. The linear independent hypergeometric series solutions whose convergent regions have non-empty intersection can constitute a fundamental solution system in a proper subset of the whole parameter space. The analytical expression of the vacuum integral can be formulated as a linear combination of the corresponding fundamental solution system in certain convergent region.

==> anc/3LVFIGKZ.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    581626,      13542]
NotebookOptionsPosition[    566975,      13314]
NotebookOutlinePosition[    567625,      13335]
CellTagsIndexPosition[    567582,      13332]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Evaluating Three-Loop Vacuum Feynman Integrals using FeynGKZ", "Title",
 CellChangeTimes->{{3.828605693578124*^9, 3.8286057043552923`*^9}, {
  3.8286057585802164`*^9, 3.828605790537741*^9}, {3.832989143944223*^9, 
  3.83298914937812*^9}, {3.875412327306284*^9, 3.875412347563585*^9}, {
  3.875423278828643*^9, 3.8754232986731577`*^9}, {3.890426111780912*^9, 
  3.890426127378456*^9}},ExpressionUUID->"f870d270-d44f-4c91-8771-\
75ebbf02904c"],

Cell[TextData[StyleBox["- Hai-Bin Zhang, Tai-Fu Feng",
 FontWeight->"Bold"]], "Author",
 CellChangeTimes->{{3.8286057256124554`*^9, 3.8286057515161414`*^9}, {
  3.8754123548880396`*^9, 3.8754123639752903`*^9}, {3.875423322654726*^9, 
  3.875423324284643*^9}, {3.875434880280402*^9, 3.875434889883252*^9}, {
  3.890426196072645*^9, 
  3.890426206588175*^9}},ExpressionUUID->"61cbca5a-545f-41b3-8d31-\
5a7ce76f8a7b"],

Cell[TextData[{
 "Last updated: 2023-04-21\n\nProgramming language: Wolfram Mathematica 13.0 \
or higher.\n\nReference:   B. ",
 StyleBox["Ananthanarayan",
  IgnoreSpellCheck->True],
 ", S. Banik, S. Bera, S. Datta, FeynGKZ: a Mathematica package for solving \
Feynman Integrals using GKZ hypergeometric systems, Comput. Phys. Commun. 287 \
(2023) 108699."
}], "Date",
 CellChangeTimes->{{3.890426412092703*^9, 3.8904264641237383`*^9}, {
  3.890468995085215*^9, 3.890468998797865*^9}, {3.890720384115807*^9, 
  3.890634683440892*^9}, {3.890634880869939*^9, 3.8906349261961308`*^9}, {
  3.8910709137981586`*^9, 
  3.89107091380811*^9}},ExpressionUUID->"5577dd57-873c-46aa-89d8-\
ccea12f5704f"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Loading Package",
 FontColor->RGBColor[0.6, 0.4, 0.2]]], "Chapter",
 CellChangeTimes->{{3.8285997466927805`*^9, 3.8285997652352657`*^9}, {
   3.832984237779352*^9, 3.832984238332505*^9}, {3.8754233450038342`*^9, 
   3.8754233486116953`*^9}, 3.875424581250159*^9, {3.8755413322545033`*^9, 
   3.875541333213757*^9}, {3.875931586515551*^9, 3.875931586975718*^9}, {
   3.875967030841899*^9, 
   3.875967031154139*^9}},ExpressionUUID->"994f4da3-bbac-41bc-a3d5-\
b766cca8f1fb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FeynGKZPath", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TOPCOMPath", "=", "\"\</home/hbz/topcom/install/bin\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PolyMakePath", "=", "\"\</usr/bin\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.875547754151722*^9, 3.875547782583981*^9}, 
   3.875547852736669*^9, {3.8755482951137133`*^9, 3.8755483295955467`*^9}, {
   3.875595310217379*^9, 3.875595313073105*^9}, {3.8757967723803587`*^9, 
   3.875796772699188*^9}, {3.875929203888874*^9, 3.8759292078443937`*^9}, 
   3.8904258448089647`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"f435894c-2bf7-4e63-abbd-f691cad8acd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FeynGKZPath", "<>", "\"\<FeynGKZ.wl\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.8755477894108458`*^9, 3.875547790103092*^9}, {
  3.87554782335154*^9, 3.875547843653946*^9}, {3.875548332730319*^9, 
  3.875548333592259*^9}, {3.8755823995150213`*^9, 3.8755824006709137`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4d51fd4f-b3cb-45c1-b7d7-421bb9b588d5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynGKZ 1.0\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontFamily->"Courier",
    FontSize->14,
    FontWeight->Bold,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["\<\" - a Mathematica package for solving Feynman Integrals using \
GKZ hypergeometric systems\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontFamily->"Courier",
    FontSize->14,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["FeynGKZ 1.0", 
    RGBColor[0, 0, 1], 14, FontFamily -> "Courier", Bold], 
   Style[" - a Mathematica package for solving Feynman Integrals using GKZ \
hypergeometric systems", 
    RGBColor[0, 0, 1], 14, FontFamily -> "Courier"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8757121486997347`*^9, 3.875714089737389*^9, 3.8757141314445047`*^9, 
   3.875714699783639*^9, 3.875714765978265*^9, 3.875716717153104*^9, 
   3.87571978067688*^9, 3.8757199320014267`*^9, 3.875720153134906*^9, 
   3.875722872943964*^9, 3.8757249692719803`*^9, 3.875768727315556*^9, 
   3.8757697680695457`*^9, 3.875795106901157*^9, 3.875850764882988*^9, 
   3.875851417331778*^9, 3.875851705786147*^9, 3.87588528022863*^9, 
   3.875890371915803*^9, 3.875890770017104*^9, 3.8758928261546497`*^9, 
   3.875895835251273*^9, 3.8758958798260183`*^9, 3.875926285481532*^9, 
   3.8759275576746407`*^9, 3.8759276511621447`*^9, 3.87592779989207*^9, 
   3.875929212720796*^9, 3.875929253574675*^9, 3.8759306073464622`*^9, 
   3.875932215948042*^9, 3.875935011753718*^9, 3.875955822671439*^9, 
   3.875960938807786*^9, 3.875965730535177*^9, {3.875966239413065*^9, 
   3.8759662619241133`*^9}, 3.875969509337043*^9, 3.875970199275261*^9, {
   3.875970306172565*^9, 3.875970330468603*^9}, 3.875970395553253*^9, 
   3.875970681979569*^9, 3.875971044712187*^9, 3.875974576664434*^9, 
   3.875976210860222*^9, 3.876282079234181*^9, 3.876282258773631*^9, 
   3.876282435653253*^9, 3.876392460199357*^9, 3.8904259297215033`*^9, {
   3.890495774756728*^9, 3.890470721548314*^9}, 3.8904753671239853`*^9, 
   3.8907204615134897`*^9, 3.8910723160677767`*^9, 3.891073716651101*^9, 
   3.8910741798786087`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[4]:=",ExpressionUUID->"1e766f19-097f-483f-b365-\
e5a1e5a45f06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Authors: \"\>",
    StripOnInput->False,
    LineColor->GrayLevel[0],
    FrontFaceColor->GrayLevel[0],
    BackFaceColor->GrayLevel[0],
    GraphicsColor->GrayLevel[0],
    FontWeight->Bold,
    FontColor->GrayLevel[0]], "\[InvisibleSpace]", 
   StyleBox["\<\" B. Ananthanarayan, Sumit Banik, Souvik Bera, Sudeepan Datta\
\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0.6, 0.4, 0.2],
    FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
    BackFaceColor->RGBColor[0.6, 0.4, 0.2],
    GraphicsColor->RGBColor[0.6, 0.4, 0.2],
    FontSize->12.5,
    FontWeight->Bold,
    FontColor->RGBColor[0.6, 0.4, 0.2]]}],
  SequenceForm[
   Style["Authors: ", 
    GrayLevel[0], Bold], 
   Style[" B. Ananthanarayan, Sumit Banik, Souvik Bera, Sudeepan Datta", 
    RGBColor[0.6, 0.4, 0.2], Bold, 12.5]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8757121486997347`*^9, 3.875714089737389*^9, 3.8757141314445047`*^9, 
   3.875714699783639*^9, 3.875714765978265*^9, 3.875716717153104*^9, 
   3.87571978067688*^9, 3.8757199320014267`*^9, 3.875720153134906*^9, 
   3.875722872943964*^9, 3.8757249692719803`*^9, 3.875768727315556*^9, 
   3.8757697680695457`*^9, 3.875795106901157*^9, 3.875850764882988*^9, 
   3.875851417331778*^9, 3.875851705786147*^9, 3.87588528022863*^9, 
   3.875890371915803*^9, 3.875890770017104*^9, 3.8758928261546497`*^9, 
   3.875895835251273*^9, 3.8758958798260183`*^9, 3.875926285481532*^9, 
   3.8759275576746407`*^9, 3.8759276511621447`*^9, 3.87592779989207*^9, 
   3.875929212720796*^9, 3.875929253574675*^9, 3.8759306073464622`*^9, 
   3.875932215948042*^9, 3.875935011753718*^9, 3.875955822671439*^9, 
   3.875960938807786*^9, 3.875965730535177*^9, {3.875966239413065*^9, 
   3.8759662619241133`*^9}, 3.875969509337043*^9, 3.875970199275261*^9, {
   3.875970306172565*^9, 3.875970330468603*^9}, 3.875970395553253*^9, 
   3.875970681979569*^9, 3.875971044712187*^9, 3.875974576664434*^9, 
   3.875976210860222*^9, 3.876282079234181*^9, 3.876282258773631*^9, 
   3.876282435653253*^9, 3.876392460199357*^9, 3.8904259297215033`*^9, {
   3.890495774756728*^9, 3.890470721548314*^9}, 3.8904753671239853`*^9, 
   3.8907204615134897`*^9, 3.8910723160677767`*^9, 3.891073716651101*^9, 
   3.891074179882063*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[4]:=",ExpressionUUID->"d9b1e4dd-1696-4a3e-ab9b-\
0a52f85b8d7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Last updated: \"\>",
    StripOnInput->False,
    LineColor->GrayLevel[0],
    FrontFaceColor->GrayLevel[0],
    BackFaceColor->GrayLevel[0],
    GraphicsColor->GrayLevel[0],
    FontWeight->Bold,
    FontColor->GrayLevel[0]], 
   "\[InvisibleSpace]", "\<\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(nd\\)]\\) \
November, 2022\"\>"}],
  SequenceForm[
   Style["Last updated: ", 
    GrayLevel[0], Bold], 
   "\!\(\*SuperscriptBox[\(2\), \(nd\)]\) November, 2022"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8757121486997347`*^9, 3.875714089737389*^9, 3.8757141314445047`*^9, 
   3.875714699783639*^9, 3.875714765978265*^9, 3.875716717153104*^9, 
   3.87571978067688*^9, 3.8757199320014267`*^9, 3.875720153134906*^9, 
   3.875722872943964*^9, 3.8757249692719803`*^9, 3.875768727315556*^9, 
   3.8757697680695457`*^9, 3.875795106901157*^9, 3.875850764882988*^9, 
   3.875851417331778*^9, 3.875851705786147*^9, 3.87588528022863*^9, 
   3.875890371915803*^9, 3.875890770017104*^9, 3.8758928261546497`*^9, 
   3.875895835251273*^9, 3.8758958798260183`*^9, 3.875926285481532*^9, 
   3.8759275576746407`*^9, 3.8759276511621447`*^9, 3.87592779989207*^9, 
   3.875929212720796*^9, 3.875929253574675*^9, 3.8759306073464622`*^9, 
   3.875932215948042*^9, 3.875935011753718*^9, 3.875955822671439*^9, 
   3.875960938807786*^9, 3.875965730535177*^9, {3.875966239413065*^9, 
   3.8759662619241133`*^9}, 3.875969509337043*^9, 3.875970199275261*^9, {
   3.875970306172565*^9, 3.875970330468603*^9}, 3.875970395553253*^9, 
   3.875970681979569*^9, 3.875971044712187*^9, 3.875974576664434*^9, 
   3.875976210860222*^9, 3.876282079234181*^9, 3.876282258773631*^9, 
   3.876282435653253*^9, 3.876392460199357*^9, 3.8904259297215033`*^9, {
   3.890495774756728*^9, 3.890470721548314*^9}, 3.8904753671239853`*^9, 
   3.8907204615134897`*^9, 3.8910723160677767`*^9, 3.891073716651101*^9, 
   3.8910741798859053`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[4]:=",ExpressionUUID->"c53fc318-9360-421b-8817-\
1481b948cdc8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loading FIESTA", "Subsection",
 CellChangeTimes->{{3.875541170806634*^9, 3.8755411971782513`*^9}, {
  3.875541256380918*^9, 
  3.8755412691399508`*^9}},ExpressionUUID->"dcd5247f-ea7f-4532-bb93-\
c47f032ae42e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FIESTAPath", " ", "=", "\"\</home/hbz/fiesta/FIESTA5/\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"FIESTAPath", " ", "<>", " ", "\"\<FIESTA5.m\>\""}], "]"}], "//", 
   "Quiet"}], ";"}]}], "Input",
 CellChangeTimes->{{3.875541043264756*^9, 3.875541094321109*^9}, {
  3.8904258598848667`*^9, 3.890425867927744*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"eb2753f5-e96d-49e1-a083-e5b4323bc8bf"],

Cell["FIESTA loaded. Call ?FIESTA for information on the package.", "Print",
 CellChangeTimes->{
  3.875969510074929*^9, 3.875970199575601*^9, {3.875970306451796*^9, 
   3.875970330749995*^9}, 3.875970395843648*^9, 3.875970682272605*^9, 
   3.8759710449435863`*^9, 3.8759745775066977`*^9, 3.875976211195044*^9, 
   3.876282079990554*^9, 3.876282259188521*^9, 3.876282436040637*^9, 
   3.876392461386014*^9, 3.8904259347285643`*^9, {3.890495778503907*^9, 
   3.890470729718131*^9}, 3.8904753700823936`*^9, 3.890720470301422*^9, 
   3.891072323288361*^9, 3.8910737211948137`*^9, 3.891074185444165*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[5]:=",ExpressionUUID->"575129d7-da27-40ee-8e97-\
af0a9f4d90cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Module for FIESTA", "Subsubsection",
 CellChangeTimes->{{3.875541170806634*^9, 3.8755411971782513`*^9}, {
  3.875541256380918*^9, 3.8755412691399508`*^9}, {3.8755414239168386`*^9, 
  3.875541430114451*^9}, {3.875545539062585*^9, 
  3.875545565971727*^9}},ExpressionUUID->"558140c4-a363-4a1c-8fba-\
768f94eb3b09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FIESTAEvaluate", "[", 
   RowBox[{
   "MomentumRep_", ",", "LoopMomenta_List", ",", "Invariants_", ",", "Sub_"}],
    "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Propagators", ",", "U", ",", "F", ",", "Loop", ",", 
      "PropagatorIndices"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Propagators", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "2"]}], ")"}], "&"}], "/@", 
       "MomentumRep"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"PropagatorIndices", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "&"}], "/@", "MomentumRep"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"U", ",", "F", ",", "Loop"}], "}"}], "=", 
      RowBox[{"UF", "[", 
       RowBox[{"LoopMomenta", ",", "Propagators", ",", "Invariants"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"U", "=", 
      RowBox[{"U", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", "a_", "]"}], "\[RuleDelayed]", 
         SubscriptBox["x", "a"]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"F", "=", 
      RowBox[{"F", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", "a_", "]"}], "\[RuleDelayed]", 
         SubscriptBox["x", "a"]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"FIESTAEvaluate", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"U", ",", "F"}], "}"}], ",", "Loop", ",", 
        "PropagatorIndices", ",", "Invariants", ",", "Sub"}], "]"}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8755420137398777`*^9, 3.8755420824659243`*^9}, {
  3.875542674704794*^9, 3.8755426801741533`*^9}, {3.875542802263527*^9, 
  3.875542818706553*^9}, {3.875543074474409*^9, 3.875543119700294*^9}, {
  3.8755431866337337`*^9, 3.8755431885724287`*^9}, {3.875543220907358*^9, 
  3.87554329599438*^9}, {3.875543336590431*^9, 3.875543354328041*^9}, {
  3.875543399281204*^9, 3.875543414750017*^9}, {3.875543549526623*^9, 
  3.875543564008608*^9}, {3.875543662375054*^9, 3.875543712946754*^9}, {
  3.875543811331571*^9, 3.875543811751594*^9}, {3.875544051234682*^9, 
  3.8755440526147947`*^9}, {3.875544096411561*^9, 3.875544096835102*^9}, {
  3.875544515725051*^9, 3.8755445298363123`*^9}, {3.875544588186674*^9, 
  3.8755445883815813`*^9}, {3.875544628018283*^9, 3.875544640369779*^9}, {
  3.8755497793405447`*^9, 3.875549792450787*^9}, {3.875602837471202*^9, 
  3.875602868203628*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"d8a897f4-25f3-4269-8062-aeb17744cf5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FIESTAEvaluate", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"URaw_", ",", "FRaw_"}], "}"}], ",", "Loop_Integer", ",", 
    "PropagatorIndices_", ",", "Invariants_", ",", "Sub_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"IntVal", ",", 
      RowBox[{"PropPowers", "=", 
       RowBox[{"PropagatorIndices", "/.", "Sub"}]}], ",", "SymPol", ",", 
      RowBox[{"LoopNum", "=", "Loop"}], ",", "\[IndentingNewLine]", 
      RowBox[{"U", "=", 
       RowBox[{"URaw", "/.", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["x", "a_"], "\[RuleDelayed]", 
          RowBox[{"x", "[", "a", "]"}]}], "}"}]}]}], ",", 
      RowBox[{"F", "=", 
       RowBox[{"FRaw", "/.", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["x", "a_"], "\[RuleDelayed]", 
          RowBox[{"x", "[", "a", "]"}]}], "}"}]}]}], ",", "IntValSub", ",", 
      "TimeTaken"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ParallelEvaluate", "[", 
      RowBox[{"Off", "[", 
       RowBox[{"Identity", "::", "argx"}], "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"TimeTaken", "=", " ", 
      RowBox[{"AbsoluteTiming", "[", "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{"F", "=", 
         RowBox[{"F", "/.", "Invariants"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"F", "=", 
         RowBox[{
          RowBox[{"Expand", "@", "F"}], "/.", "Invariants"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ParallelEvaluate", "[", 
         RowBox[{"Off", "[", 
          RowBox[{"Identity", "::", "argx"}], "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"SymPol", "=", 
         RowBox[{"{", 
          RowBox[{"U", ",", 
           RowBox[{"F", "/.", "Sub"}], ",", "LoopNum"}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"IntVal", "=", 
         RowBox[{
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Print", ",", 
              RowBox[{"WriteString", "=", "Identity"}], ",", 
              RowBox[{"PrintOutput", "=", "Identity"}]}], "}"}], ",", 
            RowBox[{"SDEvaluate", "[", 
             RowBox[{"SymPol", ",", "PropPowers", ",", "2", ",", 
              RowBox[{"EpVar", "->", "\[Epsilon]"}], ",", 
              RowBox[{"IntegratorOptions", "->", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"\"\<maxeval\>\"", ",", "\"\<10000000\>\""}], "}"}], 
                "}"}]}], ",", 
              RowBox[{"Precision", "->", "7"}], ",", 
              RowBox[{"NumberOfLinks", "->", "8"}], ",", 
              RowBox[{"NumberOfSubkernels", "->", "0"}]}], "]"}]}], "]"}], "//",
           "Quiet"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"IntValSub", "=", 
         RowBox[{"First", "@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"IntVal", "*", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "\[Epsilon]"}], " ", "LoopNum", " ", 
                "EulerGamma"}], "]"}]}], "/.", "Sub"}], "//", "Expand"}], 
           ")"}]}]}], ";"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<FIESTA Value = \>\"", ",", "Blue"}], "]"}], ",", 
       "IntValSub"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Time Taken \>\"", ",", "Blue"}], "]"}], ",", 
       RowBox[{"TimeTaken", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\< seconds\>\"", ",", "Blue"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "IntVal", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.875539550130871*^9, 3.875539555615807*^9}, {
   3.8755396393518133`*^9, 3.875539917239399*^9}, {3.875540067614551*^9, 
   3.875540131636828*^9}, {3.875540276321905*^9, 3.875540298750016*^9}, {
   3.875540335595566*^9, 3.875540396041555*^9}, {3.875540839677116*^9, 
   3.875540840347185*^9}, {3.875541113094852*^9, 3.875541115831005*^9}, 
   3.875541228944952*^9, {3.875542821805394*^9, 3.875542822837734*^9}, {
   3.875543358234284*^9, 3.875543360679809*^9}, {3.875543716497582*^9, 
   3.87554372033088*^9}, 3.875543889269527*^9, {3.875543933804347*^9, 
   3.875543960436007*^9}, {3.875544001854527*^9, 3.875544020738591*^9}, {
   3.87554407204771*^9, 3.87554408788507*^9}, 3.8755443156988564`*^9, 
   3.87554442745252*^9, {3.875544540364151*^9, 3.8755445803493843`*^9}, {
   3.875544634687902*^9, 3.875544635026482*^9}, {3.87554467079354*^9, 
   3.875544671730269*^9}, 3.875549412825613*^9, 3.8755494451897793`*^9, {
   3.8755495051627493`*^9, 3.875549555665462*^9}, 3.8755497677743597`*^9, {
   3.8755498906651907`*^9, 3.875549891345766*^9}, {3.875549921640902*^9, 
   3.875549937868011*^9}, {3.875549979268976*^9, 3.875550058861661*^9}, {
   3.8756026717674522`*^9, 3.875602702680647*^9}, {3.875602784815377*^9, 
   3.875602788652979*^9}, {3.875602844093532*^9, 3.875602844505055*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"2d26a4d4-9d02-4259-919a-dc29748f3d07"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Three-Loop Vacuum Feynman Integrals",
 FontColor->RGBColor[0.6, 0.4, 0.2]]], "Chapter",
 CellChangeTimes->{{3.8285997466927805`*^9, 3.8285997652352657`*^9}, {
   3.832984237779352*^9, 3.832984238332505*^9}, {3.8754233450038342`*^9, 
   3.8754233486116953`*^9}, 3.875424581250159*^9, {3.875424862426664*^9, 
   3.875424898052191*^9}, 3.8754249717977843`*^9, {3.8754347131627073`*^9, 
   3.875434713641758*^9}, {3.8756157687939568`*^9, 3.875615769119907*^9}, {
   3.8904967250159597`*^9, 3.890468659129825*^9}, 
   3.890475320913909*^9},ExpressionUUID->"7380cf7e-f58e-4e12-b2a9-\
5bc28868afc2"],

Cell[CellGroupData[{

Cell["Four propagates", "Section",
 CellChangeTimes->{{3.870348040681489*^9, 3.870348064344575*^9}, {
  3.872244474236936*^9, 3.872244479221994*^9}, {3.872653623802772*^9, 
  3.872653627300868*^9}, {3.8752804052911882`*^9, 3.87528042731601*^9}, {
  3.875425276769124*^9, 3.875425280105505*^9}, {3.87545026186825*^9, 
  3.875450263832057*^9}, {3.875546661518659*^9, 3.87554666198986*^9}, {
  3.875583042560482*^9, 3.875583048131456*^9}, {3.890495998954043*^9, 
  3.8904686689121437`*^9}},ExpressionUUID->"89dd0d0c-0c19-4ddc-8a47-\
f7111a8a008b"],

Cell[CellGroupData[{

Cell["Configuration", "Subsection",
 CellChangeTimes->{{3.872073746837656*^9, 3.872073761136202*^9}, {
  3.875450154654642*^9, 
  3.8754501571502657`*^9}},ExpressionUUID->"6962a483-1794-4b75-97d4-\
f7d1c6ae52e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MomentumRep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["k", "1"], ",", 
       SubscriptBox["m", "1"], ",", 
       SubscriptBox["a", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["k", "2"], ",", 
       SubscriptBox["m", "2"], ",", 
       SubscriptBox["a", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"]}], ",", 
       SubscriptBox["m", "3"], ",", 
       SubscriptBox["a", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["k", "3"], ",", 
       SubscriptBox["m", "4"], ",", 
       SubscriptBox["a", "4"]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoopMomenta", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["k", "1"], ",", 
     SubscriptBox["k", "2"], ",", 
     SubscriptBox["k", "3"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"InvariantList", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["k", "3"], "2"], "->", 
     SuperscriptBox[
      SubscriptBox["m", "4"], "2"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dim", "=", "D\[Epsilon]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Prefactor", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.875450206188469*^9, 3.8754502119450407`*^9}, {
   3.875456393923707*^9, 3.87545639513439*^9}, 3.875545682452354*^9, {
   3.8755462901637774`*^9, 3.875546291654458*^9}, {3.875546672395117*^9, 
   3.875546673854136*^9}, {3.87558306160991*^9, 3.875583098963627*^9}, {
   3.875583231535527*^9, 3.875583236946475*^9}, {3.875583280938107*^9, 
   3.875583309571164*^9}, {3.8755834625131474`*^9, 3.875583462724452*^9}, {
   3.8755838441301403`*^9, 3.875583848465837*^9}, {3.87558752674903*^9, 
   3.875587551806101*^9}, {3.8755944735080976`*^9, 3.87559447384238*^9}, {
   3.890419054585779*^9, 3.890419056050082*^9}, {3.890496049743104*^9, 
   3.89049611419431*^9}, {3.8904963441786003`*^9, 3.8904963521197844`*^9}, {
   3.890496386534432*^9, 3.890496397328652*^9}, 3.891072343710783*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"74be061a-75fc-4eac-b1b3-9416d798d0d1"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptCapitalA] - matrix", "Subsection",
 CellChangeTimes->{{3.872073746837656*^9, 3.872073761136202*^9}, 
   3.875973514104816*^9},ExpressionUUID->"ccbbfb73-1459-453d-a2ce-\
79fc04f615b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindAMatrixOut", "=", 
   RowBox[{"FindAMatrix", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "MomentumRep", ",", "LoopMomenta", ",", "InvariantList", ",", "Dim", 
       ",", "Prefactor"}], "}"}], ",", 
     RowBox[{"UseMB", "->", "True"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87049859613875*^9, 3.8704985982557487`*^9}, {
   3.870498969858515*^9, 3.870498977222247*^9}, {3.8704991638093147`*^9, 
   3.8704991639921713`*^9}, {3.870499285588191*^9, 3.870499286372939*^9}, {
   3.870499321773574*^9, 3.8704993222242117`*^9}, 3.870500138174963*^9, {
   3.870579734698892*^9, 3.870579735408421*^9}, {3.870579773060808*^9, 
   3.870579829289238*^9}, {3.8705798627479773`*^9, 3.870579890971981*^9}, {
   3.8705799221616783`*^9, 3.8705799534240828`*^9}, {3.8705981587176447`*^9, 
   3.870598166125421*^9}, {3.870598207937718*^9, 3.8705982784977427`*^9}, {
   3.8705990538004313`*^9, 3.8705990545935307`*^9}, 3.8705991314362583`*^9, {
   3.8706016059102287`*^9, 3.870601708036352*^9}, 3.870601744552541*^9, {
   3.8706109420800753`*^9, 3.8706109465707617`*^9}, 3.870673772055846*^9, 
   3.870730388678149*^9, {3.870771419011372*^9, 3.870771425758657*^9}, {
   3.870771515362184*^9, 3.8707715167507668`*^9}, {3.871436432769731*^9, 
   3.871436461580611*^9}, {3.871436589431975*^9, 3.871436632999214*^9}, {
   3.871438377644288*^9, 3.8714384099149923`*^9}, {3.872073950033599*^9, 
   3.87207398410279*^9}, {3.872079121538891*^9, 3.872079122741757*^9}, {
   3.87208320981494*^9, 3.872083211284896*^9}, {3.872089313146791*^9, 
   3.8720893149730167`*^9}, {3.8722445048884697`*^9, 
   3.8722445162461147`*^9}, {3.872648682440333*^9, 3.872648708957657*^9}, {
   3.8726902622346373`*^9, 3.8726902684487953`*^9}, {3.875257061844515*^9, 
   3.875257093087915*^9}, {3.875257925794488*^9, 3.875257926409617*^9}, {
   3.875258093952643*^9, 3.8752580996916428`*^9}, {3.875262331437072*^9, 
   3.8752623545969677`*^9}, {3.875262892054164*^9, 3.8752628926563272`*^9}, {
   3.8752805541535397`*^9, 3.875280571497517*^9}, {3.8753258857744827`*^9, 
   3.875325886199259*^9}, {3.8753260111746693`*^9, 3.8753260199104*^9}, {
   3.8753272663197737`*^9, 3.8753272665713377`*^9}, {3.875444570368334*^9, 
   3.875444629180867*^9}, {3.875444785318231*^9, 3.875444792224535*^9}, {
   3.875444825900434*^9, 3.8754448268375063`*^9}, {3.875444895757687*^9, 
   3.875444903105598*^9}, 3.875449826549961*^9, {3.875450024224278*^9, 
   3.875450130649012*^9}, {3.875450160880554*^9, 3.875450162930779*^9}, {
   3.8754518702114058`*^9, 3.8754518843904057`*^9}, {3.8754519151208477`*^9, 
   3.8754519157500353`*^9}, {3.875452019262272*^9, 3.8754520207226048`*^9}, {
   3.875524330683454*^9, 3.8755243312290792`*^9}, {3.875524413640991*^9, 
   3.875524415113862*^9}, 3.875545683337554*^9, {3.875583119901986*^9, 
   3.875583120427992*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c9d6a1c1-12ba-4c45-98db-a57e9481f982"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The Symanzik polynomials \[Rule] U = \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}]}], "\[InvisibleSpace]", 
   StyleBox["\<\", F = \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}]}]}],
  SequenceForm[
   Style["The Symanzik polynomials \[Rule] U = ", 
    RGBColor[0, 0, 1]], 
   Style[Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] + 
    Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4]], 
   Style[", F = ", 
    RGBColor[0, 0, 1]], 
   Style[Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2]^2 Subscript[$CellContext`x, 3] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3]^2 + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2]^2 Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 2]^2 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3]^2 Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3]^2 Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4]^2 + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4]^2 + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4]^2]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, {3.875583114709156*^9, 
   3.875583121264041*^9}, 3.875583242113759*^9, {3.875583296557722*^9, 
   3.875583314979906*^9}, {3.875583439643969*^9, 3.8755834679340677`*^9}, 
   3.875583619080337*^9, 3.8755838544193707`*^9, 3.87558391659733*^9, 
   3.875584152115658*^9, 3.8755842144441223`*^9, {3.875584276089538*^9, 
   3.875584278968725*^9}, 3.875584360156721*^9, 3.87558454566721*^9, 
   3.875585251625092*^9, 3.8755853512260933`*^9, 3.87558543067203*^9, 
   3.87558554370094*^9, 3.8755855988890057`*^9, 3.875585676987588*^9, 
   3.875587267383532*^9, 3.875587506542219*^9, {3.8755875400491858`*^9, 
   3.87558755565512*^9}, 3.8755876618117313`*^9, 3.8755878359346333`*^9, {
   3.87558791414734*^9, 3.875587931144126*^9}, 3.8755884776605883`*^9, 
   3.8755885848862267`*^9, 3.875588627347539*^9, 3.875594486091591*^9, 
   3.87559458558676*^9, 3.875594627549553*^9, 3.875595373262892*^9, 
   3.875595414922831*^9, {3.875596832267877*^9, 3.875596837680028*^9}, 
   3.8756812182244577`*^9, 3.875681495060388*^9, 3.875769781888794*^9, 
   3.8759264034680767`*^9, 3.875929359585804*^9, 3.8759323315564013`*^9, 
   3.87596961821445*^9, 3.875974862426235*^9, 3.875976330345661*^9, 
   3.8763925951939173`*^9, 3.890419063001444*^9, {3.890496404856779*^9, 
   3.890470760229582*^9}, 3.890475390845522*^9, {3.890720496914071*^9, 
   3.890720513827242*^9}, {3.891072354095396*^9, 3.8910723586895723`*^9}, {
   3.8910742052024527`*^9, 3.89107421543827*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[17]:=",ExpressionUUID->"3aa068d6-a484-441a-9ef0-\
053843f941ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The Lee-Pomeransky polynomial \[Rule] G = \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}]}]}],
  SequenceForm[
   Style["The Lee-Pomeransky polynomial \[Rule] G = ", 
    RGBColor[0, 0, 1]], 
   Style[Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2]^2 Subscript[$CellContext`x, 3] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3]^2 + 
    Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2]^2 Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 2]^2 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3]^2 Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3]^2 Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4]^2 + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4]^2 + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4]^2]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, {3.875583114709156*^9, 
   3.875583121264041*^9}, 3.875583242113759*^9, {3.875583296557722*^9, 
   3.875583314979906*^9}, {3.875583439643969*^9, 3.8755834679340677`*^9}, 
   3.875583619080337*^9, 3.8755838544193707`*^9, 3.87558391659733*^9, 
   3.875584152115658*^9, 3.8755842144441223`*^9, {3.875584276089538*^9, 
   3.875584278968725*^9}, 3.875584360156721*^9, 3.87558454566721*^9, 
   3.875585251625092*^9, 3.8755853512260933`*^9, 3.87558543067203*^9, 
   3.87558554370094*^9, 3.8755855988890057`*^9, 3.875585676987588*^9, 
   3.875587267383532*^9, 3.875587506542219*^9, {3.8755875400491858`*^9, 
   3.87558755565512*^9}, 3.8755876618117313`*^9, 3.8755878359346333`*^9, {
   3.87558791414734*^9, 3.875587931144126*^9}, 3.8755884776605883`*^9, 
   3.8755885848862267`*^9, 3.875588627347539*^9, 3.875594486091591*^9, 
   3.87559458558676*^9, 3.875594627549553*^9, 3.875595373262892*^9, 
   3.875595414922831*^9, {3.875596832267877*^9, 3.875596837680028*^9}, 
   3.8756812182244577`*^9, 3.875681495060388*^9, 3.875769781888794*^9, 
   3.8759264034680767`*^9, 3.875929359585804*^9, 3.8759323315564013`*^9, 
   3.87596961821445*^9, 3.875974862426235*^9, 3.875976330345661*^9, 
   3.8763925951939173`*^9, 3.890419063001444*^9, {3.890496404856779*^9, 
   3.890470760229582*^9}, 3.890475390845522*^9, {3.890720496914071*^9, 
   3.890720513827242*^9}, {3.891072354095396*^9, 3.8910723586895723`*^9}, {
   3.8910742052024527`*^9, 3.891074215442803*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[17]:=",ExpressionUUID->"63996be3-d2a6-4565-b56d-\
029cc7dfa77f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The Mellin-Barnes representation \[Rule] \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z1"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", "z1", "-", 
         SubscriptBox["a", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", "z3", "-", 
         SubscriptBox["a", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", "z2", "-", 
         SubscriptBox["a", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "D\[Epsilon]"}], "+", "z1", "+", "z2", "+", "z3", "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "D\[Epsilon]"}], "2"]}], "+", "z1", "+", "z2", 
         "+", "z3", "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "1", "2"], ")"}], "z1"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "2", "2"], ")"}], "z3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "3", "2"], ")"}], "z2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "4", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", "z1", "-", "z2", "-", 
         "z3", "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["The Mellin-Barnes representation \[Rule] ", 
    RGBColor[0, 0, 1]], Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) 
   Gamma[-AMBRE`z1] Gamma[-AMBRE`z2] Gamma[-AMBRE`z3] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - AMBRE`z1 - 
     Subscript[$CellContext`a, 1]] Gamma[
      Subscript[$CellContext`a, 1]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - AMBRE`z3 - 
     Subscript[$CellContext`a, 2]] Gamma[
      Subscript[$CellContext`a, 2]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - AMBRE`z2 - 
     Subscript[$CellContext`a, 3]] Gamma[
      Subscript[$CellContext`a, 3]]^(-1) 
   Gamma[-$CellContext`D\[Epsilon] + AMBRE`z1 + AMBRE`z2 + AMBRE`z3 + 
     Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 2] + 
     Subscript[$CellContext`a, 3]] Gamma[
      Subscript[$CellContext`a, 4]]^(-1) 
   Gamma[Rational[-3, 2] $CellContext`D\[Epsilon] + AMBRE`z1 + AMBRE`z2 + 
     AMBRE`z3 + Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 2] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4]] (
     Subscript[$CellContext`m, 1]^2)^
    AMBRE`z1 (Subscript[$CellContext`m, 2]^2)^
    AMBRE`z3 (Subscript[$CellContext`m, 3]^2)^
    AMBRE`z2 (Subscript[$CellContext`m, 4]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - AMBRE`z1 - AMBRE`z2 - AMBRE`z3 - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, {3.875583114709156*^9, 
   3.875583121264041*^9}, 3.875583242113759*^9, {3.875583296557722*^9, 
   3.875583314979906*^9}, {3.875583439643969*^9, 3.8755834679340677`*^9}, 
   3.875583619080337*^9, 3.8755838544193707`*^9, 3.87558391659733*^9, 
   3.875584152115658*^9, 3.8755842144441223`*^9, {3.875584276089538*^9, 
   3.875584278968725*^9}, 3.875584360156721*^9, 3.87558454566721*^9, 
   3.875585251625092*^9, 3.8755853512260933`*^9, 3.87558543067203*^9, 
   3.87558554370094*^9, 3.8755855988890057`*^9, 3.875585676987588*^9, 
   3.875587267383532*^9, 3.875587506542219*^9, {3.8755875400491858`*^9, 
   3.87558755565512*^9}, 3.8755876618117313`*^9, 3.8755878359346333`*^9, {
   3.87558791414734*^9, 3.875587931144126*^9}, 3.8755884776605883`*^9, 
   3.8755885848862267`*^9, 3.875588627347539*^9, 3.875594486091591*^9, 
   3.87559458558676*^9, 3.875594627549553*^9, 3.875595373262892*^9, 
   3.875595414922831*^9, {3.875596832267877*^9, 3.875596837680028*^9}, 
   3.8756812182244577`*^9, 3.875681495060388*^9, 3.875769781888794*^9, 
   3.8759264034680767`*^9, 3.875929359585804*^9, 3.8759323315564013`*^9, 
   3.87596961821445*^9, 3.875974862426235*^9, 3.875976330345661*^9, 
   3.8763925951939173`*^9, 3.890419063001444*^9, {3.890496404856779*^9, 
   3.890470760229582*^9}, 3.890475390845522*^9, {3.890720496914071*^9, 
   3.890720513827242*^9}, {3.891072354095396*^9, 3.8910723586895723`*^9}, {
   3.8910742052024527`*^9, 3.891074215447316*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[17]:=",ExpressionUUID->"b9e1f0f1-a901-4b05-b2e7-\
425ba4589639"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Obtained an MB representation of \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", 
   StyleBox["\<\" fold.\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Obtained an MB representation of ", 
    RGBColor[0, 0, 1]], 3, 
   Style[" fold.", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, {3.875583114709156*^9, 
   3.875583121264041*^9}, 3.875583242113759*^9, {3.875583296557722*^9, 
   3.875583314979906*^9}, {3.875583439643969*^9, 3.8755834679340677`*^9}, 
   3.875583619080337*^9, 3.8755838544193707`*^9, 3.87558391659733*^9, 
   3.875584152115658*^9, 3.8755842144441223`*^9, {3.875584276089538*^9, 
   3.875584278968725*^9}, 3.875584360156721*^9, 3.87558454566721*^9, 
   3.875585251625092*^9, 3.8755853512260933`*^9, 3.87558543067203*^9, 
   3.87558554370094*^9, 3.8755855988890057`*^9, 3.875585676987588*^9, 
   3.875587267383532*^9, 3.875587506542219*^9, {3.8755875400491858`*^9, 
   3.87558755565512*^9}, 3.8755876618117313`*^9, 3.8755878359346333`*^9, {
   3.87558791414734*^9, 3.875587931144126*^9}, 3.8755884776605883`*^9, 
   3.8755885848862267`*^9, 3.875588627347539*^9, 3.875594486091591*^9, 
   3.87559458558676*^9, 3.875594627549553*^9, 3.875595373262892*^9, 
   3.875595414922831*^9, {3.875596832267877*^9, 3.875596837680028*^9}, 
   3.8756812182244577`*^9, 3.875681495060388*^9, 3.875769781888794*^9, 
   3.8759264034680767`*^9, 3.875929359585804*^9, 3.8759323315564013`*^9, 
   3.87596961821445*^9, 3.875974862426235*^9, 3.875976330345661*^9, 
   3.8763925951939173`*^9, 3.890419063001444*^9, {3.890496404856779*^9, 
   3.890470760229582*^9}, 3.890475390845522*^9, {3.890720496914071*^9, 
   3.890720513827242*^9}, {3.891072354095396*^9, 3.8910723586895723`*^9}, {
   3.8910742052024527`*^9, 3.891074215451227*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[17]:=",ExpressionUUID->"1ca60566-f9e6-40aa-977b-\
45464a271078"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The scales of the MB representation are \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SubsuperscriptBox["m", "1", "2"], 
      SubsuperscriptBox["m", "4", "2"]], ",", 
     FractionBox[
      SubsuperscriptBox["m", "3", "2"], 
      SubsuperscriptBox["m", "4", "2"]], ",", 
     FractionBox[
      SubsuperscriptBox["m", "2", "2"], 
      SubsuperscriptBox["m", "4", "2"]]}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
   Style["The scales of the MB representation are ", 
    RGBColor[0, 0, 1]], {
   Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 4]^(-2), 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`m, 4]^(-2), 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`m, 4]^(-2)}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, {3.875583114709156*^9, 
   3.875583121264041*^9}, 3.875583242113759*^9, {3.875583296557722*^9, 
   3.875583314979906*^9}, {3.875583439643969*^9, 3.8755834679340677`*^9}, 
   3.875583619080337*^9, 3.8755838544193707`*^9, 3.87558391659733*^9, 
   3.875584152115658*^9, 3.8755842144441223`*^9, {3.875584276089538*^9, 
   3.875584278968725*^9}, 3.875584360156721*^9, 3.87558454566721*^9, 
   3.875585251625092*^9, 3.8755853512260933`*^9, 3.87558543067203*^9, 
   3.87558554370094*^9, 3.8755855988890057`*^9, 3.875585676987588*^9, 
   3.875587267383532*^9, 3.875587506542219*^9, {3.8755875400491858`*^9, 
   3.87558755565512*^9}, 3.8755876618117313`*^9, 3.8755878359346333`*^9, {
   3.87558791414734*^9, 3.875587931144126*^9}, 3.8755884776605883`*^9, 
   3.8755885848862267`*^9, 3.875588627347539*^9, 3.875594486091591*^9, 
   3.87559458558676*^9, 3.875594627549553*^9, 3.875595373262892*^9, 
   3.875595414922831*^9, {3.875596832267877*^9, 3.875596837680028*^9}, 
   3.8756812182244577`*^9, 3.875681495060388*^9, 3.875769781888794*^9, 
   3.8759264034680767`*^9, 3.875929359585804*^9, 3.8759323315564013`*^9, 
   3.87596961821445*^9, 3.875974862426235*^9, 3.875976330345661*^9, 
   3.8763925951939173`*^9, 3.890419063001444*^9, {3.890496404856779*^9, 
   3.890470760229582*^9}, 3.890475390845522*^9, {3.890720496914071*^9, 
   3.890720513827242*^9}, {3.891072354095396*^9, 3.8910723586895723`*^9}, {
   3.8910742052024527`*^9, 3.891074215453466*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[17]:=",ExpressionUUID->"d286633c-29dd-4b1b-8fee-\
5bb8e0a365bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The associated \[ScriptCapitalA]-matrix \[Rule] \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "1", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "1", "0", "0"},
       {"1", "1", "1", "0", "0", "0", "1", "0"},
       {"1", "1", "1", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", 
   StyleBox["\<\", which has codim = \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", 
   StyleBox["\<\".\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The associated \[ScriptCapitalA]-matrix \[Rule] ", 
    RGBColor[0, 0, 1]], 
   MatrixForm[{{-1, 0, 0, 1, 0, 0, 0, 0}, {0, 0, -1, 0, 1, 0, 0, 0}, {0, -1, 
    0, 0, 0, 1, 0, 0}, {1, 1, 1, 0, 0, 0, 1, 0}, {1, 1, 1, 0, 0, 0, 0, 1}}], 
   Style[", which has codim = ", 
    RGBColor[0, 0, 1]], 3, 
   Style[".", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, {3.875583114709156*^9, 
   3.875583121264041*^9}, 3.875583242113759*^9, {3.875583296557722*^9, 
   3.875583314979906*^9}, {3.875583439643969*^9, 3.8755834679340677`*^9}, 
   3.875583619080337*^9, 3.8755838544193707`*^9, 3.87558391659733*^9, 
   3.875584152115658*^9, 3.8755842144441223`*^9, {3.875584276089538*^9, 
   3.875584278968725*^9}, 3.875584360156721*^9, 3.87558454566721*^9, 
   3.875585251625092*^9, 3.8755853512260933`*^9, 3.87558543067203*^9, 
   3.87558554370094*^9, 3.8755855988890057`*^9, 3.875585676987588*^9, 
   3.875587267383532*^9, 3.875587506542219*^9, {3.8755875400491858`*^9, 
   3.87558755565512*^9}, 3.8755876618117313`*^9, 3.8755878359346333`*^9, {
   3.87558791414734*^9, 3.875587931144126*^9}, 3.8755884776605883`*^9, 
   3.8755885848862267`*^9, 3.875588627347539*^9, 3.875594486091591*^9, 
   3.87559458558676*^9, 3.875594627549553*^9, 3.875595373262892*^9, 
   3.875595414922831*^9, {3.875596832267877*^9, 3.875596837680028*^9}, 
   3.8756812182244577`*^9, 3.875681495060388*^9, 3.875769781888794*^9, 
   3.8759264034680767`*^9, 3.875929359585804*^9, 3.8759323315564013`*^9, 
   3.87596961821445*^9, 3.875974862426235*^9, 3.875976330345661*^9, 
   3.8763925951939173`*^9, 3.890419063001444*^9, {3.890496404856779*^9, 
   3.890470760229582*^9}, 3.890475390845522*^9, {3.890720496914071*^9, 
   3.890720513827242*^9}, {3.891072354095396*^9, 3.8910723586895723`*^9}, {
   3.8910742052024527`*^9, 3.891074215455906*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[17]:=",ExpressionUUID->"aab95abc-0f77-4a2a-87e1-\
dd786608d704"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Time Taken \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["0.034533`",
    StripOnInput->False,
    LineColor->GrayLevel[0],
    FrontFaceColor->GrayLevel[0],
    BackFaceColor->GrayLevel[0],
    GraphicsColor->GrayLevel[0],
    FontColor->GrayLevel[0]], "\[InvisibleSpace]", 
   StyleBox["\<\" seconds\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Time Taken ", 
    RGBColor[0, 0, 1]], 
   Style[0.034533, 
    GrayLevel[0]], 
   Style[" seconds", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, {3.875583114709156*^9, 
   3.875583121264041*^9}, 3.875583242113759*^9, {3.875583296557722*^9, 
   3.875583314979906*^9}, {3.875583439643969*^9, 3.8755834679340677`*^9}, 
   3.875583619080337*^9, 3.8755838544193707`*^9, 3.87558391659733*^9, 
   3.875584152115658*^9, 3.8755842144441223`*^9, {3.875584276089538*^9, 
   3.875584278968725*^9}, 3.875584360156721*^9, 3.87558454566721*^9, 
   3.875585251625092*^9, 3.8755853512260933`*^9, 3.87558543067203*^9, 
   3.87558554370094*^9, 3.8755855988890057`*^9, 3.875585676987588*^9, 
   3.875587267383532*^9, 3.875587506542219*^9, {3.8755875400491858`*^9, 
   3.87558755565512*^9}, 3.8755876618117313`*^9, 3.8755878359346333`*^9, {
   3.87558791414734*^9, 3.875587931144126*^9}, 3.8755884776605883`*^9, 
   3.8755885848862267`*^9, 3.875588627347539*^9, 3.875594486091591*^9, 
   3.87559458558676*^9, 3.875594627549553*^9, 3.875595373262892*^9, 
   3.875595414922831*^9, {3.875596832267877*^9, 3.875596837680028*^9}, 
   3.8756812182244577`*^9, 3.875681495060388*^9, 3.875769781888794*^9, 
   3.8759264034680767`*^9, 3.875929359585804*^9, 3.8759323315564013`*^9, 
   3.87596961821445*^9, 3.875974862426235*^9, 3.875976330345661*^9, 
   3.8763925951939173`*^9, 3.890419063001444*^9, {3.890496404856779*^9, 
   3.890470760229582*^9}, 3.890475390845522*^9, {3.890720496914071*^9, 
   3.890720513827242*^9}, {3.891072354095396*^9, 3.8910723586895723`*^9}, {
   3.8910742052024527`*^9, 3.891074215458247*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[17]:=",ExpressionUUID->"8415d4bb-414c-431a-983b-\
c4fe2211ad92"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Finding Triangulations", "Subsection",
 CellChangeTimes->{{3.870579965668847*^9, 3.870579977326893*^9}, {
  3.8720740250560217`*^9, 3.8720740270073757`*^9}, {3.875450343977223*^9, 
  3.87545034475391*^9}, {3.875450417251096*^9, 3.875450419614614*^9}, {
  3.8755467547151833`*^9, 
  3.875546761688519*^9}},ExpressionUUID->"841ada9d-7ab9-4a23-956b-\
05aa3ff22cf8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Triangulations", "=", 
   RowBox[{"FindTriangulations", "[", "FindAMatrixOut", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.87049859613875*^9, 3.8704985982557487`*^9}, {
   3.870498969858515*^9, 3.870498977222247*^9}, {3.8704991638093147`*^9, 
   3.8704991639921713`*^9}, {3.870499285588191*^9, 3.870499286372939*^9}, {
   3.870499321773574*^9, 3.8704993222242117`*^9}, 3.870500138174963*^9, {
   3.870579734698892*^9, 3.870579735408421*^9}, {3.870579773060808*^9, 
   3.870579829289238*^9}, {3.8705798627479773`*^9, 3.870579890971981*^9}, {
   3.8705799221616783`*^9, 3.8705799534240828`*^9}, {3.8705981587176447`*^9, 
   3.870598166125421*^9}, {3.870598207937718*^9, 3.8705982784977427`*^9}, {
   3.8705990538004313`*^9, 3.8705990545935307`*^9}, 3.8705991314362583`*^9, {
   3.8706016059102287`*^9, 3.870601708036352*^9}, 3.870601744552541*^9, {
   3.8706109420800753`*^9, 3.8706109465707617`*^9}, 3.870673772055846*^9, 
   3.870730388678149*^9, {3.870771419011372*^9, 3.870771425758657*^9}, {
   3.870771515362184*^9, 3.8707715167507668`*^9}, {3.871436432769731*^9, 
   3.871436461580611*^9}, {3.871436589431975*^9, 3.871436632999214*^9}, {
   3.871438377644288*^9, 3.8714384099149923`*^9}, {3.87207417769629*^9, 
   3.872074186118437*^9}, {3.872074221133264*^9, 3.872074221396769*^9}, {
   3.872074582718454*^9, 3.872074583570252*^9}, {3.8722446752230864`*^9, 
   3.872244679376317*^9}, {3.873110938394912*^9, 3.873110947814582*^9}, 
   3.873113702459319*^9, {3.875327269229165*^9, 3.8753273056223*^9}, {
   3.87532780966521*^9, 3.87532784837076*^9}, 3.875450383109754*^9, {
   3.875450424590818*^9, 3.87545042911379*^9}, {3.875450461699038*^9, 
   3.87545046927586*^9}, {3.875546769154537*^9, 3.8755467762299967`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"27c8a75a-e99c-4b1b-99aa-f4b17d72e873"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Finding all regular triangulations ... \"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.8755968470008163`*^9, 
   3.875681230853097*^9, 3.875681495445705*^9, 3.875926403941126*^9, 
   3.875929360087122*^9, 3.8759323319994717`*^9, 3.875969618535221*^9, 
   3.875974863028778*^9, 3.875976330777443*^9, 3.876392595593357*^9, 
   3.89041907358889*^9, {3.890496434981207*^9, 3.8904707656370163`*^9}, 
   3.890475395704867*^9, {3.890720519961341*^9, 3.890720526548991*^9}, {
   3.891072368146164*^9, 3.891072371953307*^9}, {3.891074222589939*^9, 
   3.891074232671981*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[23]:=",ExpressionUUID->"2186d12b-ccb5-4ce7-9fb7-\
b44063ff0f66"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Found \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", 
   StyleBox["\<\" Regular Triangulations, out of which \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", 
   StyleBox["\<\" are Unimodular.\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Found ", 
    RGBColor[0, 0, 1]], 4, 
   Style[" Regular Triangulations, out of which ", 
    RGBColor[0, 0, 1]], 4, 
   Style[" are Unimodular.", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.8755968470008163`*^9, 
   3.875681230853097*^9, 3.875681495445705*^9, 3.875926403941126*^9, 
   3.875929360087122*^9, 3.8759323319994717`*^9, 3.875969618535221*^9, 
   3.875974863028778*^9, 3.875976330777443*^9, 3.876392595593357*^9, 
   3.89041907358889*^9, {3.890496434981207*^9, 3.8904707656370163`*^9}, 
   3.890475395704867*^9, {3.890720519961341*^9, 3.890720526548991*^9}, {
   3.891072368146164*^9, 3.891072371953307*^9}, {3.891074222589939*^9, 
   3.8910742326743193`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[23]:=",ExpressionUUID->"066bd631-7f08-4297-8611-\
5bd7f32fcd40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", 
   StyleBox["\<\" Unimodular Regular Triangulations \[Rule] \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The ", 
    RGBColor[0, 0, 1]], 4, 
   Style[" Unimodular Regular Triangulations \[Rule] ", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.8755968470008163`*^9, 
   3.875681230853097*^9, 3.875681495445705*^9, 3.875926403941126*^9, 
   3.875929360087122*^9, 3.8759323319994717`*^9, 3.875969618535221*^9, 
   3.875974863028778*^9, 3.875976330777443*^9, 3.876392595593357*^9, 
   3.89041907358889*^9, {3.890496434981207*^9, 3.8904707656370163`*^9}, 
   3.890475395704867*^9, {3.890720519961341*^9, 3.890720526548991*^9}, {
   3.891072368146164*^9, 3.891072371953307*^9}, {3.891074222589939*^9, 
   3.891074232677043*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[23]:=",ExpressionUUID->"145470d7-8987-4157-9d9b-\
e103596d3f73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["1",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "8"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[1, Bold], " :: ", {{1, 2, 3, 4, 7}, {1, 2, 4, 5, 7}, {1, 3, 4, 6, 
   7}, {1, 4, 5, 6, 7}, {1, 2, 3, 4, 8}, {1, 2, 4, 5, 8}, {1, 3, 4, 6, 8}, {1,
    4, 5, 6, 8}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.8755968470008163`*^9, 
   3.875681230853097*^9, 3.875681495445705*^9, 3.875926403941126*^9, 
   3.875929360087122*^9, 3.8759323319994717`*^9, 3.875969618535221*^9, 
   3.875974863028778*^9, 3.875976330777443*^9, 3.876392595593357*^9, 
   3.89041907358889*^9, {3.890496434981207*^9, 3.8904707656370163`*^9}, 
   3.890475395704867*^9, {3.890720519961341*^9, 3.890720526548991*^9}, {
   3.891072368146164*^9, 3.891072371953307*^9}, {3.891074222589939*^9, 
   3.891074232679411*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[23]:=",ExpressionUUID->"596f8e46-0f49-4f37-89db-\
86d020194725"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["2",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[2, Bold], " :: ", {{2, 3, 4, 7, 8}, {2, 4, 5, 7, 8}, {3, 4, 6, 7, 
   8}, {4, 5, 6, 7, 8}, {1, 2, 3, 7, 8}, {1, 2, 5, 7, 8}, {1, 3, 6, 7, 8}, {1,
    5, 6, 7, 8}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.8755968470008163`*^9, 
   3.875681230853097*^9, 3.875681495445705*^9, 3.875926403941126*^9, 
   3.875929360087122*^9, 3.8759323319994717`*^9, 3.875969618535221*^9, 
   3.875974863028778*^9, 3.875976330777443*^9, 3.876392595593357*^9, 
   3.89041907358889*^9, {3.890496434981207*^9, 3.8904707656370163`*^9}, 
   3.890475395704867*^9, {3.890720519961341*^9, 3.890720526548991*^9}, {
   3.891072368146164*^9, 3.891072371953307*^9}, {3.891074222589939*^9, 
   3.891074232681766*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[23]:=",ExpressionUUID->"99dcc732-b688-4664-8769-\
8bc87ffc8551"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["3",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "6", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5", ",", "6", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "8"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[3, Bold], " :: ", {{2, 3, 4, 6, 7}, {2, 4, 5, 6, 7}, {2, 3, 4, 6, 
   8}, {2, 4, 5, 6, 8}, {1, 2, 3, 6, 7}, {1, 2, 5, 6, 7}, {1, 2, 3, 6, 8}, {1,
    2, 5, 6, 8}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.8755968470008163`*^9, 
   3.875681230853097*^9, 3.875681495445705*^9, 3.875926403941126*^9, 
   3.875929360087122*^9, 3.8759323319994717`*^9, 3.875969618535221*^9, 
   3.875974863028778*^9, 3.875976330777443*^9, 3.876392595593357*^9, 
   3.89041907358889*^9, {3.890496434981207*^9, 3.8904707656370163`*^9}, 
   3.890475395704867*^9, {3.890720519961341*^9, 3.890720526548991*^9}, {
   3.891072368146164*^9, 3.891072371953307*^9}, {3.891074222589939*^9, 
   3.8910742326841707`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[23]:=",ExpressionUUID->"2cd94dcf-36ea-4f20-857f-\
6ac9de977e6a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["4",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5", ",", "6", ",", "8"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[4, Bold], " :: ", {{2, 3, 4, 5, 7}, {3, 4, 5, 6, 7}, {2, 3, 4, 5, 
   8}, {3, 4, 5, 6, 8}, {1, 2, 3, 5, 7}, {1, 3, 5, 6, 7}, {1, 2, 3, 5, 8}, {1,
    3, 5, 6, 8}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.8755968470008163`*^9, 
   3.875681230853097*^9, 3.875681495445705*^9, 3.875926403941126*^9, 
   3.875929360087122*^9, 3.8759323319994717`*^9, 3.875969618535221*^9, 
   3.875974863028778*^9, 3.875976330777443*^9, 3.876392595593357*^9, 
   3.89041907358889*^9, {3.890496434981207*^9, 3.8904707656370163`*^9}, 
   3.890475395704867*^9, {3.890720519961341*^9, 3.890720526548991*^9}, {
   3.891072368146164*^9, 3.891072371953307*^9}, {3.891074222589939*^9, 
   3.891074232686572*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[23]:=",ExpressionUUID->"2ea2a23d-608e-471e-b8ee-\
6989e417d0f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Time Taken \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["0.068501`",
    StripOnInput->False,
    LineColor->GrayLevel[0],
    FrontFaceColor->GrayLevel[0],
    BackFaceColor->GrayLevel[0],
    GraphicsColor->GrayLevel[0],
    FontColor->GrayLevel[0]], "\[InvisibleSpace]", 
   StyleBox["\<\" seconds\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Time Taken ", 
    RGBColor[0, 0, 1]], 
   Style[0.068501, 
    GrayLevel[0]], 
   Style[" seconds", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.8755968470008163`*^9, 
   3.875681230853097*^9, 3.875681495445705*^9, 3.875926403941126*^9, 
   3.875929360087122*^9, 3.8759323319994717`*^9, 3.875969618535221*^9, 
   3.875974863028778*^9, 3.875976330777443*^9, 3.876392595593357*^9, 
   3.89041907358889*^9, {3.890496434981207*^9, 3.8904707656370163`*^9}, 
   3.890475395704867*^9, {3.890720519961341*^9, 3.890720526548991*^9}, {
   3.891072368146164*^9, 3.891072371953307*^9}, {3.891074222589939*^9, 
   3.891074232688773*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[23]:=",ExpressionUUID->"286d58e5-3ec4-450e-9cb6-\
9f4279a1e985"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Finding Analytic Series", "Subsection",
 CellChangeTimes->{{3.871986201645397*^9, 3.871986209557386*^9}, {
   3.871992791390834*^9, 3.871992792558482*^9}, {3.8719928317104673`*^9, 
   3.871992838398559*^9}, {3.8722447591041937`*^9, 3.8722447648618183`*^9}, {
   3.872245022193877*^9, 3.8722450275389433`*^9}, 
   3.875450312123723*^9},ExpressionUUID->"69bfa993-739a-4c0f-914b-\
60f66d306532"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SeriesSolution", "=", 
   RowBox[{"SeriesRepresentation", "[", 
    RowBox[{"Triangulations", ",", "4"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.870580011862294*^9, 3.870580038288911*^9}, 
   3.870599186036442*^9, 3.870599217721479*^9, {3.870599279642783*^9, 
   3.870599320425235*^9}, {3.870602016961227*^9, 3.870602022320516*^9}, {
   3.8706110367168407`*^9, 3.870611051980755*^9}, 3.87061268079213*^9, {
   3.870673931333606*^9, 3.870674000112237*^9}, {3.870674242399281*^9, 
   3.870674251778974*^9}, {3.870674385910776*^9, 3.870674386029525*^9}, {
   3.870674730890489*^9, 3.870674731207081*^9}, {3.870708618414199*^9, 
   3.870708623654749*^9}, 3.870708686384612*^9, {3.870708789793578*^9, 
   3.87070879446208*^9}, {3.870709188008409*^9, 3.870709202256863*^9}, {
   3.870709609010561*^9, 3.870709610699691*^9}, {3.8707100028824472`*^9, 
   3.870710049031589*^9}, {3.870711471270323*^9, 3.870711478925033*^9}, {
   3.870713230313876*^9, 3.870713230914075*^9}, {3.870714008894318*^9, 
   3.870714053561182*^9}, {3.870715065448004*^9, 3.870715065650769*^9}, {
   3.8708389285836163`*^9, 3.8708389286949263`*^9}, {3.870839011066074*^9, 
   3.87083911817341*^9}, {3.870839375535605*^9, 3.870839410136487*^9}, {
   3.870839595354372*^9, 3.8708395961083593`*^9}, {3.8708397030177917`*^9, 
   3.8708397034433737`*^9}, {3.87092894402232*^9, 3.87092934293876*^9}, {
   3.8709308176491747`*^9, 3.8709308284587593`*^9}, {3.870934052899387*^9, 
   3.870934067117055*^9}, {3.871985597644395*^9, 3.871985598331882*^9}, 
   3.871988807265493*^9, {3.87199527276785*^9, 3.871995286513604*^9}, {
   3.871999421521432*^9, 3.871999421744969*^9}, 3.871999470372637*^9, {
   3.871999529394141*^9, 3.871999548241601*^9}, {3.871999800530514*^9, 
   3.8719998054254093`*^9}, {3.872000387493143*^9, 3.872000399027997*^9}, {
   3.8720006276374273`*^9, 3.8720006277774267`*^9}, {3.8720750466547327`*^9, 
   3.8720750525732517`*^9}, {3.8720753595707207`*^9, 3.872075378337376*^9}, {
   3.872081016828394*^9, 3.87208105165514*^9}, {3.8720840670949593`*^9, 
   3.87208406745586*^9}, {3.875258209984475*^9, 3.875258225360319*^9}, {
   3.875261675413459*^9, 3.875261675915141*^9}, {3.8752620212438107`*^9, 
   3.875262021519333*^9}, 3.875262104271171*^9, {3.875264039907675*^9, 
   3.875264046194086*^9}, {3.875265203146187*^9, 3.875265203661377*^9}, {
   3.875271256313016*^9, 3.875271262915258*^9}, 3.875280444351338*^9, {
   3.8752805164078608`*^9, 3.8752805503497963`*^9}, {3.875328660957659*^9, 
   3.875328666643138*^9}, {3.8753287914098473`*^9, 3.875328809565694*^9}, {
   3.875329656614592*^9, 3.87532966747858*^9}, {3.8753297824035873`*^9, 
   3.8753298191307287`*^9}, 3.875340824081109*^9, {3.875433018117975*^9, 
   3.8754330719463243`*^9}, {3.875433269632712*^9, 3.875433273591913*^9}, {
   3.875433672861339*^9, 3.8754336818848124`*^9}, 3.875450384205216*^9, 
   3.875450448607668*^9, {3.8754506396185713`*^9, 3.87545064301828*^9}, 
   3.8754510667745667`*^9, 3.8755239032358932`*^9, 3.875524366051463*^9, 
   3.875524458523506*^9, 3.875524520828046*^9, 3.875524700085215*^9, 
   3.87552474949093*^9, {3.8755467839288692`*^9, 3.875546785053464*^9}, 
   3.875547078256442*^9, 3.8755471564580317`*^9, 3.875596855171564*^9, 
   3.875598719722962*^9, {3.87559885885754*^9, 3.875598912959949*^9}, 
   3.8755989558057013`*^9, 3.875599036787431*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"2d3a24fc-9fa8-4c7e-a7e7-b81ff61acbe7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Unimodular Triangulation \[Rule] \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "4"}],
  SequenceForm[
   Style["Unimodular Triangulation \[Rule] ", 
    RGBColor[0, 0, 1]], 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875596855622032*^9, 3.875598720178151*^9, {
   3.875598859735779*^9, 3.875598913431903*^9}, 3.875598956285383*^9, 
   3.8755990507201347`*^9, 3.875926404141862*^9, 3.875929360307488*^9, 
   3.875932332197466*^9, 3.875969618697968*^9, 3.875974863351158*^9, 
   3.8759763309692383`*^9, 3.8763925957630787`*^9, 3.890419083093052*^9, {
   3.890496441314168*^9, 3.8904707700089912`*^9}, 3.890475435396606*^9, {
   3.890720536508358*^9, 3.890720552250177*^9}, {3.8910723830707397`*^9, 
   3.891072390322443*^9}, {3.891074238988385*^9, 3.891074241006369*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[25]:=",ExpressionUUID->"155801cc-9dbc-4a22-8693-\
949ea9081957"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Number of summation variables \[Rule] \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "3"}],
  SequenceForm[
   Style["Number of summation variables \[Rule] ", 
    RGBColor[0, 0, 1]], 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875596855622032*^9, 3.875598720178151*^9, {
   3.875598859735779*^9, 3.875598913431903*^9}, 3.875598956285383*^9, 
   3.8755990507201347`*^9, 3.875926404141862*^9, 3.875929360307488*^9, 
   3.875932332197466*^9, 3.875969618697968*^9, 3.875974863351158*^9, 
   3.8759763309692383`*^9, 3.8763925957630787`*^9, 3.890419083093052*^9, {
   3.890496441314168*^9, 3.8904707700089912`*^9}, 3.890475435396606*^9, {
   3.890720536508358*^9, 3.890720552250177*^9}, {3.8910723830707397`*^9, 
   3.891072390322443*^9}, {3.891074238988385*^9, 3.8910742410093403`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[25]:=",ExpressionUUID->"b3bd40fe-1c4a-4905-bfd0-\
3b8a265fbb56"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The series solution is the sum of following \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", 
   StyleBox["\<\" terms.\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The series solution is the sum of following ", 
    RGBColor[0, 0, 1]], 8, 
   Style[" terms.", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875596855622032*^9, 3.875598720178151*^9, {
   3.875598859735779*^9, 3.875598913431903*^9}, 3.875598956285383*^9, 
   3.8755990507201347`*^9, 3.875926404141862*^9, 3.875929360307488*^9, 
   3.875932332197466*^9, 3.875969618697968*^9, 3.875974863351158*^9, 
   3.8759763309692383`*^9, 3.8763925957630787`*^9, 3.890419083093052*^9, {
   3.890496441314168*^9, 3.8904707700089912`*^9}, 3.890475435396606*^9, {
   3.890720536508358*^9, 3.890720552250177*^9}, {3.8910723830707397`*^9, 
   3.891072390322443*^9}, {3.891074238988385*^9, 3.8910742410124826`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[25]:=",ExpressionUUID->"effebb04-561b-40a9-ab5f-\
c5d0b0a45fa5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "D\[Epsilon]"}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{"D\[Epsilon]", "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "3", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "4", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 1, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] 
   Gamma[-$CellContext`D\[Epsilon] + Subscript[$CellContext`a, 1] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 2]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 2] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 4]^(-2))^($CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 4]) (Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 4]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 3]) (
     Subscript[$CellContext`m, 4]^2)^(Rational[3, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4]) (-
     Subscript[$CellContext`m, 2]^(-2) Subscript[$CellContext`m, 4]^2)^
    Subscript[FeynGKZ`n, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875596855622032*^9, 3.875598720178151*^9, {
   3.875598859735779*^9, 3.875598913431903*^9}, 3.875598956285383*^9, 
   3.8755990507201347`*^9, 3.875926404141862*^9, 3.875929360307488*^9, 
   3.875932332197466*^9, 3.875969618697968*^9, 3.875974863351158*^9, 
   3.8759763309692383`*^9, 3.8763925957630787`*^9, 3.890419083093052*^9, {
   3.890496441314168*^9, 3.8904707700089912`*^9}, 3.890475435396606*^9, {
   3.890720536508358*^9, 3.890720552250177*^9}, {3.8910723830707397`*^9, 
   3.891072390322443*^9}, {3.891074238988385*^9, 3.8910742410156107`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[25]:=",ExpressionUUID->"0a1366ed-d51a-413d-918b-\
7514e9a9709d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "D\[Epsilon]"}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "D\[Epsilon]"}], "2"]}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "4", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 2, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[-$CellContext`D\[Epsilon] + Subscript[$CellContext`a, 1] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] 
   Gamma[Rational[-3, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 2] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 2]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 2] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 4]^(-2))^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4]) (Subscript[$CellContext`m, 4]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4]) (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 4]^2)^Subscript[FeynGKZ`n, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875596855622032*^9, 3.875598720178151*^9, {
   3.875598859735779*^9, 3.875598913431903*^9}, 3.875598956285383*^9, 
   3.8755990507201347`*^9, 3.875926404141862*^9, 3.875929360307488*^9, 
   3.875932332197466*^9, 3.875969618697968*^9, 3.875974863351158*^9, 
   3.8759763309692383`*^9, 3.8763925957630787`*^9, 3.890419083093052*^9, {
   3.890496441314168*^9, 3.8904707700089912`*^9}, 3.890475435396606*^9, {
   3.890720536508358*^9, 3.890720552250177*^9}, {3.8910723830707397`*^9, 
   3.891072390322443*^9}, {3.891074238988385*^9, 3.8910742410210323`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[25]:=",ExpressionUUID->"66231dd2-ad99-4cf3-abd2-\
d45e76b28a30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "3", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "4", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 3, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Subscript[$CellContext`a, 1] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 2] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 2]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 2] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 4]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2]) (Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 4]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 3]) (
     Subscript[$CellContext`m, 4]^2)^(Rational[3, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4]) (-
     Subscript[$CellContext`m, 2]^(-2) Subscript[$CellContext`m, 4]^2)^
    Subscript[FeynGKZ`n, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875596855622032*^9, 3.875598720178151*^9, {
   3.875598859735779*^9, 3.875598913431903*^9}, 3.875598956285383*^9, 
   3.8755990507201347`*^9, 3.875926404141862*^9, 3.875929360307488*^9, 
   3.875932332197466*^9, 3.875969618697968*^9, 3.875974863351158*^9, 
   3.8759763309692383`*^9, 3.8763925957630787`*^9, 3.890419083093052*^9, {
   3.890496441314168*^9, 3.8904707700089912`*^9}, 3.890475435396606*^9, {
   3.890720536508358*^9, 3.890720552250177*^9}, {3.8910723830707397`*^9, 
   3.891072390322443*^9}, {3.891074238988385*^9, 3.8910742410259457`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[25]:=",ExpressionUUID->"8de6c5a5-cd83-45ae-b788-\
2a0a82bafdc0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "D\[Epsilon]"}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{"D\[Epsilon]", "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "4", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 4, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 3] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] 
   Gamma[-$CellContext`D\[Epsilon] + Subscript[$CellContext`a, 1] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 3] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 2]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 2] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 4]^(-2))^($CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3]) (Subscript[$CellContext`m, 4]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4]) (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 4]^2)^Subscript[FeynGKZ`n, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875596855622032*^9, 3.875598720178151*^9, {
   3.875598859735779*^9, 3.875598913431903*^9}, 3.875598956285383*^9, 
   3.8755990507201347`*^9, 3.875926404141862*^9, 3.875929360307488*^9, 
   3.875932332197466*^9, 3.875969618697968*^9, 3.875974863351158*^9, 
   3.8759763309692383`*^9, 3.8763925957630787`*^9, 3.890419083093052*^9, {
   3.890496441314168*^9, 3.8904707700089912`*^9}, 3.890475435396606*^9, {
   3.890720536508358*^9, 3.890720552250177*^9}, {3.8910723830707397`*^9, 
   3.891072390322443*^9}, {3.891074238988385*^9, 3.891074241030581*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[25]:=",ExpressionUUID->"4e0f98c8-cb49-4e61-8d3f-\
e273fe5187c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "1", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "3", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "4", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 5, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 2]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 2] (Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 4]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1]) (
     Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`m, 4]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 4]) (Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 4]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 3]) (
     Subscript[$CellContext`m, 4]^2)^(Rational[3, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4]) (-
     Subscript[$CellContext`m, 2]^(-2) Subscript[$CellContext`m, 4]^2)^
    Subscript[FeynGKZ`n, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875596855622032*^9, 3.875598720178151*^9, {
   3.875598859735779*^9, 3.875598913431903*^9}, 3.875598956285383*^9, 
   3.8755990507201347`*^9, 3.875926404141862*^9, 3.875929360307488*^9, 
   3.875932332197466*^9, 3.875969618697968*^9, 3.875974863351158*^9, 
   3.8759763309692383`*^9, 3.8763925957630787`*^9, 3.890419083093052*^9, {
   3.890496441314168*^9, 3.8904707700089912`*^9}, 3.890475435396606*^9, {
   3.890720536508358*^9, 3.890720552250177*^9}, {3.8910723830707397`*^9, 
   3.891072390322443*^9}, {3.891074238988385*^9, 3.8910742410352783`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[25]:=",ExpressionUUID->"5636011c-f1c5-4a1b-8f13-\
3dca7475020b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "D\[Epsilon]"}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "1", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{"D\[Epsilon]", "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "4", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 6, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] 
   Gamma[-$CellContext`D\[Epsilon] + Subscript[$CellContext`a, 2] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 2]^(-2))^
    Subscript[FeynGKZ`n, 2] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 1] (Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 4]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1]) (
     Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 4]^(-2))^($CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4]) (Subscript[$CellContext`m, 4]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4]) (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 4]^2)^Subscript[FeynGKZ`n, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875596855622032*^9, 3.875598720178151*^9, {
   3.875598859735779*^9, 3.875598913431903*^9}, 3.875598956285383*^9, 
   3.8755990507201347`*^9, 3.875926404141862*^9, 3.875929360307488*^9, 
   3.875932332197466*^9, 3.875969618697968*^9, 3.875974863351158*^9, 
   3.8759763309692383`*^9, 3.8763925957630787`*^9, 3.890419083093052*^9, {
   3.890496441314168*^9, 3.8904707700089912`*^9}, 3.890475435396606*^9, {
   3.890720536508358*^9, 3.890720552250177*^9}, {3.8910723830707397`*^9, 
   3.891072390322443*^9}, {3.891074238988385*^9, 3.891074241040016*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[25]:=",ExpressionUUID->"c6f78a9e-f1f3-453e-9134-\
8edb7f772769"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "1", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{"-", 
         SubscriptBox["a", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "3", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "4", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 7, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3]] 
   Gamma[Subscript[$CellContext`a, 2] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3]] (-
     Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 2] (Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 4]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1]) (
     Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`m, 4]^(-2))^(-
     Subscript[$CellContext`a, 2]) (Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 4]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 3]) (
     Subscript[$CellContext`m, 4]^2)^(Rational[3, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4]) (-
     Subscript[$CellContext`m, 2]^(-2) Subscript[$CellContext`m, 4]^2)^
    Subscript[FeynGKZ`n, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875596855622032*^9, 3.875598720178151*^9, {
   3.875598859735779*^9, 3.875598913431903*^9}, 3.875598956285383*^9, 
   3.8755990507201347`*^9, 3.875926404141862*^9, 3.875929360307488*^9, 
   3.875932332197466*^9, 3.875969618697968*^9, 3.875974863351158*^9, 
   3.8759763309692383`*^9, 3.8763925957630787`*^9, 3.890419083093052*^9, {
   3.890496441314168*^9, 3.8904707700089912`*^9}, 3.890475435396606*^9, {
   3.890720536508358*^9, 3.890720552250177*^9}, {3.8910723830707397`*^9, 
   3.891072390322443*^9}, {3.891074238988385*^9, 3.891074241044709*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[25]:=",ExpressionUUID->"ee02ecb6-ac91-49a9-b195-\
75370bbce672"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "1", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "4", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "4", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 8, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Subscript[$CellContext`a, 3] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 3] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 2]^(-2))^
    Subscript[FeynGKZ`n, 2] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 1] (Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 4]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1]) (
     Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`m, 4]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3]) (Subscript[$CellContext`m, 4]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4]) (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 4]^2)^Subscript[FeynGKZ`n, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875596855622032*^9, 3.875598720178151*^9, {
   3.875598859735779*^9, 3.875598913431903*^9}, 3.875598956285383*^9, 
   3.8755990507201347`*^9, 3.875926404141862*^9, 3.875929360307488*^9, 
   3.875932332197466*^9, 3.875969618697968*^9, 3.875974863351158*^9, 
   3.8759763309692383`*^9, 3.8763925957630787`*^9, 3.890419083093052*^9, {
   3.890496441314168*^9, 3.8904707700089912`*^9}, 3.890475435396606*^9, {
   3.890720536508358*^9, 3.890720552250177*^9}, {3.8910723830707397`*^9, 
   3.891072390322443*^9}, {3.891074238988385*^9, 3.89107424104939*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[25]:=",ExpressionUUID->"69e1ca1d-00b4-4291-8d0f-\
42ccf55104d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Time Taken \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["0.038507`",
    StripOnInput->False,
    LineColor->GrayLevel[0],
    FrontFaceColor->GrayLevel[0],
    BackFaceColor->GrayLevel[0],
    GraphicsColor->GrayLevel[0],
    FontColor->GrayLevel[0]], "\[InvisibleSpace]", 
   StyleBox["\<\" seconds\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Time Taken ", 
    RGBColor[0, 0, 1]], 
   Style[0.038507, 
    GrayLevel[0]], 
   Style[" seconds", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875596855622032*^9, 3.875598720178151*^9, {
   3.875598859735779*^9, 3.875598913431903*^9}, 3.875598956285383*^9, 
   3.8755990507201347`*^9, 3.875926404141862*^9, 3.875929360307488*^9, 
   3.875932332197466*^9, 3.875969618697968*^9, 3.875974863351158*^9, 
   3.8759763309692383`*^9, 3.8763925957630787`*^9, 3.890419083093052*^9, {
   3.890496441314168*^9, 3.8904707700089912`*^9}, 3.890475435396606*^9, {
   3.890720536508358*^9, 3.890720552250177*^9}, {3.8910723830707397`*^9, 
   3.891072390322443*^9}, {3.891074238988385*^9, 3.891074241053495*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[25]:=",ExpressionUUID->"2a53840c-ce76-43b2-954e-\
c62c59d156cf"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical Analysis", "Subsection",
 CellChangeTimes->{{3.870499077654222*^9, 3.870499090217155*^9}, {
  3.870580048736158*^9, 3.870580067259118*^9}, {3.870580140320434*^9, 
  3.870580141447647*^9}, {3.872245436437983*^9, 3.872245438199718*^9}, {
  3.875280808166917*^9, 
  3.87528080910567*^9}},ExpressionUUID->"2e803732-1d84-4eca-849f-\
40c4fe114dd1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SumLim", "=", "15"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParameterSub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"D\[Epsilon]", "->", 
      RowBox[{"4", "-", 
       RowBox[{"2", " ", "0.001"}]}]}], ",", 
     RowBox[{"\[Epsilon]", "->", "0.001"}], ",", 
     RowBox[{
      SubscriptBox["a", "1"], "->", "1"}], ",", 
     RowBox[{
      SubscriptBox["a", "2"], "->", "1"}], ",", 
     RowBox[{
      SubscriptBox["a", "3"], "->", "1"}], ",", 
     RowBox[{
      SubscriptBox["a", "4"], "->", "1"}], ",", 
     RowBox[{
      SubscriptBox["m", "4"], "->", "0.01"}], ",", 
     RowBox[{
      SubscriptBox["m", "1"], "->", "0.02"}], ",", 
     RowBox[{
      SubscriptBox["m", "2"], "->", "10"}], " ", ",", 
     RowBox[{
      SubscriptBox["m", "3"], "->", "0.04"}]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumericalSum", "[", 
   RowBox[{"SeriesSolution", ",", "ParameterSub", ",", "SumLim"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.875280776012734*^9, 3.875280798844397*^9}, 
   3.875449820753007*^9, {3.8754506688464537`*^9, 3.8754507475765743`*^9}, 
   3.8754510698493156`*^9, {3.875523749258955*^9, 3.875523749932521*^9}, {
   3.875523874221251*^9, 3.875523914466611*^9}, {3.8755243212949333`*^9, 
   3.8755243217603607`*^9}, {3.8755244394817038`*^9, 3.875524439818766*^9}, {
   3.8755244885748463`*^9, 3.8755245071283817`*^9}, {3.8755245417238693`*^9, 
   3.875524589787355*^9}, {3.8755246650655317`*^9, 3.875524744268463*^9}, {
   3.875525895800672*^9, 3.875525922834797*^9}, {3.87554633986691*^9, 
   3.875546345595209*^9}, {3.8755468117851543`*^9, 3.8755468188944263`*^9}, {
   3.875546987288286*^9, 3.875547006938243*^9}, {3.875547052203964*^9, 
   3.875547056670267*^9}, {3.875547106368264*^9, 3.875547135114414*^9}, {
   3.8755471949399557`*^9, 3.875547208340591*^9}, {3.8755968783410482`*^9, 
   3.8755969626061563`*^9}, {3.87559701279644*^9, 3.8755970351418037`*^9}, {
   3.875598741415847*^9, 3.875598842609851*^9}, {3.875598979724667*^9, 
   3.875599025434585*^9}, {3.875599059016388*^9, 3.8755991379721527`*^9}, {
   3.875599181805634*^9, 3.875599205068543*^9}, {3.8755992449544077`*^9, 
   3.875599258080111*^9}, {3.8759748990249863`*^9, 3.875974970099585*^9}, {
   3.890496481338908*^9, 3.890470783585116*^9}, {3.8904710045539293`*^9, 
   3.890471005078499*^9}, 3.890473516610826*^9, {3.890475408102556*^9, 
   3.8904754135934343`*^9}, {3.891072400067284*^9, 3.891072428942011*^9}, {
   3.8910726125508537`*^9, 3.891072612751494*^9}, {3.8910728215298557`*^9, 
   3.891072825127284*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"69fa65d7-0434-4058-95d6-271006319070"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Numerical result = \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{"-", "7.562800862814689`*^8"}]}],
  SequenceForm[
   Style["Numerical result = ", 
    RGBColor[0, 0, 1]], -7.562800862814689*^8],
  Editable->False]], "Print",
 CellChangeTimes->{{3.890475416815649*^9, 3.890475444514596*^9}, {
   3.891072414363497*^9, 3.891072433001058*^9}, 3.8910726190215387`*^9, 
   3.891072830345976*^9, 3.8910742530159082`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[26]:=",ExpressionUUID->"f56760c2-2abb-485a-a778-\
b24c053cdac3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Time Taken \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["1.55064`",
    StripOnInput->False,
    LineColor->GrayLevel[0],
    FrontFaceColor->GrayLevel[0],
    BackFaceColor->GrayLevel[0],
    GraphicsColor->GrayLevel[0],
    FontColor->GrayLevel[0]], "\[InvisibleSpace]", 
   StyleBox["\<\" seconds\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Time Taken ", 
    RGBColor[0, 0, 1]], 
   Style[1.55064, 
    GrayLevel[0]], 
   Style[" seconds", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.890475416815649*^9, 3.890475444514596*^9}, {
   3.891072414363497*^9, 3.891072433001058*^9}, 3.8910726190215387`*^9, 
   3.891072830345976*^9, 3.891074253062045*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[26]:=",ExpressionUUID->"57671df0-3313-4ce6-94c4-\
b4bcfdcbca20"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FIESTAEvaluate", "[", 
   RowBox[{
   "MomentumRep", ",", "LoopMomenta", ",", "InvariantList", ",", 
    "ParameterSub"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8755434571071873`*^9, 3.875543515044231*^9}, {
   3.875544110137967*^9, 3.875544127671648*^9}, {3.875546031990891*^9, 
   3.8755460366838627`*^9}, 3.875927848986946*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"cf2e815c-87a0-4b27-8603-2767fa8aa494"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FIESTA Value = \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{"-", "7.562850205955662`*^8"}]}],
  SequenceForm[
   Style["FIESTA Value = ", 
    RGBColor[0, 0, 1]], -7.562850205955662*^8],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8755460463631077`*^9, {3.8755461562301273`*^9, 3.8755461757271357`*^9}, 
   3.875546359820503*^9, 3.875547066113666*^9, 3.875547145420582*^9, 
   3.875547217806822*^9, 3.875582728546929*^9, 3.875597057049961*^9, 
   3.8755987820213203`*^9, {3.8755988210839167`*^9, 3.87559884867867*^9}, 
   3.875599011861417*^9, 3.8755990500426283`*^9, 3.875599091532404*^9, 
   3.8755991584224977`*^9, 3.875599233074771*^9, 3.875599275432341*^9, 
   3.875926415298398*^9, 3.87592937110139*^9, 3.875932344884584*^9, 
   3.875969635230299*^9, 3.8759748768075867`*^9, 3.8759749859511747`*^9, 
   3.87597634293554*^9, 3.876392608511998*^9, 3.8904191161193542`*^9, {
   3.890496649517991*^9, 3.890470967902149*^9}, 3.890471153263686*^9, 
   3.89047558389924*^9, 3.8910725926457*^9, 3.891072785666985*^9, 
   3.891073001454464*^9, 3.891074422047735*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[29]:=",ExpressionUUID->"0259c9cc-1746-4427-9089-\
cc93406d9237"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Time Taken \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "160.036754`", 
   "\[InvisibleSpace]", 
   StyleBox["\<\" seconds\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Time Taken ", 
    RGBColor[0, 0, 1]], 160.036754, 
   Style[" seconds", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8755460463631077`*^9, {3.8755461562301273`*^9, 3.8755461757271357`*^9}, 
   3.875546359820503*^9, 3.875547066113666*^9, 3.875547145420582*^9, 
   3.875547217806822*^9, 3.875582728546929*^9, 3.875597057049961*^9, 
   3.8755987820213203`*^9, {3.8755988210839167`*^9, 3.87559884867867*^9}, 
   3.875599011861417*^9, 3.8755990500426283`*^9, 3.875599091532404*^9, 
   3.8755991584224977`*^9, 3.875599233074771*^9, 3.875599275432341*^9, 
   3.875926415298398*^9, 3.87592937110139*^9, 3.875932344884584*^9, 
   3.875969635230299*^9, 3.8759748768075867`*^9, 3.8759749859511747`*^9, 
   3.87597634293554*^9, 3.876392608511998*^9, 3.8904191161193542`*^9, {
   3.890496649517991*^9, 3.890470967902149*^9}, 3.890471153263686*^9, 
   3.89047558389924*^9, 3.8910725926457*^9, 3.891072785666985*^9, 
   3.891073001454464*^9, 3.8910744220503263`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[29]:=",ExpressionUUID->"c2ceb6bf-0bf2-4e0f-bc31-\
6b045a6c8cc0"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Five propagates", "Section",
 CellChangeTimes->{{3.870348040681489*^9, 3.870348064344575*^9}, {
  3.872244474236936*^9, 3.872244479221994*^9}, {3.872653623802772*^9, 
  3.872653627300868*^9}, {3.8752804052911882`*^9, 3.87528042731601*^9}, {
  3.875425276769124*^9, 3.875425280105505*^9}, {3.87545026186825*^9, 
  3.875450263832057*^9}, {3.875546661518659*^9, 3.87554666198986*^9}, {
  3.8756157976499*^9, 3.8756158116187973`*^9}, {3.890496745453809*^9, 
  3.890468664674209*^9}},ExpressionUUID->"d62667bc-25da-400a-a28d-\
b25a726826d4"],

Cell[CellGroupData[{

Cell["Configuration", "Subsection",
 CellChangeTimes->{{3.872073746837656*^9, 3.872073761136202*^9}, {
   3.875450154654642*^9, 3.8754501571502657`*^9}, 
   3.875782502151927*^9},ExpressionUUID->"bd1a5350-5646-4f3f-bc9d-\
eac3257b7d70"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MomentumRep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["k", "1"], ",", 
       SubscriptBox["m", "1"], ",", 
       SubscriptBox["a", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["k", "2"], ",", 
       SubscriptBox["m", "2"], ",", 
       SubscriptBox["a", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"]}], ",", 
       SubscriptBox["m", "3"], ",", 
       SubscriptBox["a", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "3"]}], ",", 
       SubscriptBox["m", "4"], ",", 
       SubscriptBox["a", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["k", "3"], ",", 
       SubscriptBox["m", "5"], ",", 
       SubscriptBox["a", "5"]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoopMomenta", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["k", "2"], ",", 
     SubscriptBox["k", "1"], ",", 
     SubscriptBox["k", "3"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"InvariantList", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["k", "3"], "2"], "->", 
     SuperscriptBox[
      SubscriptBox["m", "5"], "2"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dim", "=", "D\[Epsilon]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Prefactor", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.875450206188469*^9, 3.8754502119450407`*^9}, {
   3.875456393923707*^9, 3.87545639513439*^9}, 3.875545682452354*^9, {
   3.8755462901637774`*^9, 3.875546291654458*^9}, {3.875546672395117*^9, 
   3.875546673854136*^9}, {3.875615833863782*^9, 3.875615906478142*^9}, {
   3.8757799413016453`*^9, 3.875779944674852*^9}, {3.875780013605164*^9, 
   3.875780057169759*^9}, {3.875780394579896*^9, 3.875780398917316*^9}, {
   3.875796145593627*^9, 3.87579619896332*^9}, {3.875852002166831*^9, 
   3.875852022138748*^9}, {3.875955878849696*^9, 3.875955910742064*^9}, {
   3.875956005592042*^9, 3.875956009993082*^9}, {3.890496808503744*^9, 
   3.890469405227363*^9}, 3.891073155698338*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"708a2c27-cc4a-49fd-a6da-0ce431c85c06"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptCapitalA] - matrix", "Subsection",
 CellChangeTimes->{{3.872073746837656*^9, 3.872073761136202*^9}, 
   3.875973514344142*^9},ExpressionUUID->"a3df78ef-d1a5-49d4-be8d-\
3ffe50db9498"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindAMatrixOut", "=", 
   RowBox[{"FindAMatrix", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "MomentumRep", ",", "LoopMomenta", ",", "InvariantList", ",", "Dim", 
       ",", "Prefactor"}], "}"}], ",", 
     RowBox[{"UseMB", "->", "True"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87049859613875*^9, 3.8704985982557487`*^9}, {
   3.870498969858515*^9, 3.870498977222247*^9}, {3.8704991638093147`*^9, 
   3.8704991639921713`*^9}, {3.870499285588191*^9, 3.870499286372939*^9}, {
   3.870499321773574*^9, 3.8704993222242117`*^9}, 3.870500138174963*^9, {
   3.870579734698892*^9, 3.870579735408421*^9}, {3.870579773060808*^9, 
   3.870579829289238*^9}, {3.8705798627479773`*^9, 3.870579890971981*^9}, {
   3.8705799221616783`*^9, 3.8705799534240828`*^9}, {3.8705981587176447`*^9, 
   3.870598166125421*^9}, {3.870598207937718*^9, 3.8705982784977427`*^9}, {
   3.8705990538004313`*^9, 3.8705990545935307`*^9}, 3.8705991314362583`*^9, {
   3.8706016059102287`*^9, 3.870601708036352*^9}, 3.870601744552541*^9, {
   3.8706109420800753`*^9, 3.8706109465707617`*^9}, 3.870673772055846*^9, 
   3.870730388678149*^9, {3.870771419011372*^9, 3.870771425758657*^9}, {
   3.870771515362184*^9, 3.8707715167507668`*^9}, {3.871436432769731*^9, 
   3.871436461580611*^9}, {3.871436589431975*^9, 3.871436632999214*^9}, {
   3.871438377644288*^9, 3.8714384099149923`*^9}, {3.872073950033599*^9, 
   3.87207398410279*^9}, {3.872079121538891*^9, 3.872079122741757*^9}, {
   3.87208320981494*^9, 3.872083211284896*^9}, {3.872089313146791*^9, 
   3.8720893149730167`*^9}, {3.8722445048884697`*^9, 
   3.8722445162461147`*^9}, {3.872648682440333*^9, 3.872648708957657*^9}, {
   3.8726902622346373`*^9, 3.8726902684487953`*^9}, {3.875257061844515*^9, 
   3.875257093087915*^9}, {3.875257925794488*^9, 3.875257926409617*^9}, {
   3.875258093952643*^9, 3.8752580996916428`*^9}, {3.875262331437072*^9, 
   3.8752623545969677`*^9}, {3.875262892054164*^9, 3.8752628926563272`*^9}, {
   3.8752805541535397`*^9, 3.875280571497517*^9}, {3.8753258857744827`*^9, 
   3.875325886199259*^9}, {3.8753260111746693`*^9, 3.8753260199104*^9}, {
   3.8753272663197737`*^9, 3.8753272665713377`*^9}, {3.875444570368334*^9, 
   3.875444629180867*^9}, {3.875444785318231*^9, 3.875444792224535*^9}, {
   3.875444825900434*^9, 3.8754448268375063`*^9}, {3.875444895757687*^9, 
   3.875444903105598*^9}, 3.875449826549961*^9, {3.875450024224278*^9, 
   3.875450130649012*^9}, {3.875450160880554*^9, 3.875450162930779*^9}, {
   3.8754518702114058`*^9, 3.8754518843904057`*^9}, {3.8754519151208477`*^9, 
   3.8754519157500353`*^9}, {3.875452019262272*^9, 3.8754520207226048`*^9}, {
   3.875524330683454*^9, 3.8755243312290792`*^9}, {3.875524413640991*^9, 
   3.875524415113862*^9}, 3.875545683337554*^9, {3.875587446864043*^9, 
   3.875587447400442*^9}, {3.875615968691231*^9, 3.8756159824171753`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"30425e8f-2690-4689-b83f-ec70e1ad6972"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The Symanzik polynomials \[Rule] U = \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}]}], "\[InvisibleSpace]", 
   StyleBox["\<\", F = \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}]}],
  SequenceForm[
   Style["The Symanzik polynomials \[Rule] U = ", 
    RGBColor[0, 0, 1]], 
   Style[Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] + 
    Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5]], 
   Style[", F = ", 
    RGBColor[0, 0, 1]], 
   Style[Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2]^2 Subscript[$CellContext`x, 3] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3]^2 + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2]^2 Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3]^2 Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4]^2 + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4]^2 + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2]^2 Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 2]^2 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3]^2 Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3]^2 Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 2]^2 
     Subscript[$CellContext`x, 4] Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 3]^2 
     Subscript[$CellContext`x, 4] Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 4]^2 Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4]^2 Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 5]^2 + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 5]^2 + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 5]^2 + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 4] Subscript[$CellContext`x, 5]^2 + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] Subscript[$CellContext`x, 5]^2]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, 3.8755874479585943`*^9, 
   3.875595826971766*^9, 3.875615913402007*^9, {3.8756159700788193`*^9, 
   3.8756159829682837`*^9}, 3.875681171565832*^9, 3.8757698065137177`*^9, 
   3.875772742975054*^9, 3.875772788634404*^9, 3.875773390203208*^9, {
   3.8757799303884974`*^9, 3.875779959188201*^9}, 3.8757800186585093`*^9, 
   3.875780061140813*^9, 3.875780418060521*^9, 3.8757951176964293`*^9, {
   3.875796140321797*^9, 3.8757962034145603`*^9}, {3.875851993629154*^9, 
   3.875852025522571*^9}, 3.875926415673984*^9, 3.875929371465789*^9, 
   3.875932345176388*^9, 3.875955847563726*^9, {3.8759558884516487`*^9, 
   3.875955916060443*^9}, 3.8759696359035892`*^9, 3.875976343239934*^9, 
   3.876392608766073*^9, 3.890419136911498*^9, 3.890496916176034*^9, {
   3.8904969686626863`*^9, 3.8904712314418507`*^9}, {3.890720584810176*^9, 
   3.8907205891438437`*^9}, {3.891073185418446*^9, 3.891073204335061*^9}, {
   3.891073756334825*^9, 3.8910737607206573`*^9}, {3.89107444647136*^9, 
   3.891074457575015*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[37]:=",ExpressionUUID->"434a982b-ee82-46c4-b7e3-\
2a219c26e823"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The Lee-Pomeransky polynomial \[Rule] G = \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "1", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "2", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "3", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "4", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["m", "5", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}]}],
  SequenceForm[
   Style["The Lee-Pomeransky polynomial \[Rule] G = ", 
    RGBColor[0, 0, 1]], 
   Style[Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2]^2 Subscript[$CellContext`x, 3] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3]^2 + 
    Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2]^2 Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3]^2 Subscript[$CellContext`x, 4] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4]^2 + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4]^2 + 
    Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2]^2 Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`x, 1] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1]^2 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 2]^2 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3]^2 Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3]^2 Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 2]^2 
     Subscript[$CellContext`x, 4] Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 4] 
     Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`x, 3]^2 
     Subscript[$CellContext`x, 4] Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 4]^2 Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4]^2 Subscript[$CellContext`x, 5] + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 2] Subscript[$CellContext`x, 5]^2 + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 1] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 5]^2 + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 3] Subscript[$CellContext`x, 5]^2 + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 2] 
     Subscript[$CellContext`x, 4] Subscript[$CellContext`x, 5]^2 + 
    Subscript[$CellContext`m, 5]^2 Subscript[$CellContext`x, 3] 
     Subscript[$CellContext`x, 4] Subscript[$CellContext`x, 5]^2]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, 3.8755874479585943`*^9, 
   3.875595826971766*^9, 3.875615913402007*^9, {3.8756159700788193`*^9, 
   3.8756159829682837`*^9}, 3.875681171565832*^9, 3.8757698065137177`*^9, 
   3.875772742975054*^9, 3.875772788634404*^9, 3.875773390203208*^9, {
   3.8757799303884974`*^9, 3.875779959188201*^9}, 3.8757800186585093`*^9, 
   3.875780061140813*^9, 3.875780418060521*^9, 3.8757951176964293`*^9, {
   3.875796140321797*^9, 3.8757962034145603`*^9}, {3.875851993629154*^9, 
   3.875852025522571*^9}, 3.875926415673984*^9, 3.875929371465789*^9, 
   3.875932345176388*^9, 3.875955847563726*^9, {3.8759558884516487`*^9, 
   3.875955916060443*^9}, 3.8759696359035892`*^9, 3.875976343239934*^9, 
   3.876392608766073*^9, 3.890419136911498*^9, 3.890496916176034*^9, {
   3.8904969686626863`*^9, 3.8904712314418507`*^9}, {3.890720584810176*^9, 
   3.8907205891438437`*^9}, {3.891073185418446*^9, 3.891073204335061*^9}, {
   3.891073756334825*^9, 3.8910737607206573`*^9}, {3.89107444647136*^9, 
   3.891074457582632*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[37]:=",ExpressionUUID->"1d4871d6-2b74-4d52-b9bf-\
8457962273a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The Mellin-Barnes representation \[Rule] \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z1"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z2"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z3"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "z5"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", "z3", "-", 
         SubscriptBox["a", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", "z1", "-", 
         SubscriptBox["a", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", "z2", "-", 
         SubscriptBox["a", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", "z1", "+", "z2", "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"D\[Epsilon]", "-", "z1", "-", "z2", "-", "z5", "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"z5", "+", 
         SubscriptBox["a", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "D\[Epsilon]"}], "+", "z1", "+", "z2", "+", "z3", "+", 
         "z5", "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "D\[Epsilon]"}], "2"]}], "+", "z1", "+", "z2", 
         "+", "z3", "+", "z5", "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["a", "5"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "1", "2"], ")"}], "z3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "2", "2"], ")"}], "z1"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "3", "2"], ")"}], "z2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "4", "2"], ")"}], "z5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", "z1", "-", "z2", "-", 
         "z3", "-", "z5", "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"D\[Epsilon]", "-", "z1", "-", "z2", "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", "z1", "+", "z2", "+", "z5", 
         "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["The Mellin-Barnes representation \[Rule] ", 
    RGBColor[0, 0, 1]], Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) 
   Gamma[-AMBRE`z1] Gamma[-AMBRE`z2] Gamma[-AMBRE`z3] Gamma[-AMBRE`z5] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - AMBRE`z3 - 
     Subscript[$CellContext`a, 1]] Gamma[
      Subscript[$CellContext`a, 1]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - AMBRE`z1 - 
     Subscript[$CellContext`a, 2]] Gamma[
      Subscript[$CellContext`a, 2]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - AMBRE`z2 - 
     Subscript[$CellContext`a, 3]] 
   Gamma[$CellContext`D\[Epsilon] - AMBRE`z1 - AMBRE`z2 - 
      Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + AMBRE`z1 + AMBRE`z2 + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 3]] 
   Gamma[$CellContext`D\[Epsilon] - AMBRE`z1 - AMBRE`z2 - AMBRE`z5 - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4]] Gamma[
      Subscript[$CellContext`a, 4]]^(-1) 
   Gamma[AMBRE`z5 + Subscript[$CellContext`a, 4]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + AMBRE`z1 + AMBRE`z2 + 
      AMBRE`z5 + Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 3] + 
      Subscript[$CellContext`a, 4]]^(-1) 
   Gamma[-$CellContext`D\[Epsilon] + AMBRE`z1 + AMBRE`z2 + AMBRE`z3 + 
     AMBRE`z5 + Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 2] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4]] Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[-3, 2] $CellContext`D\[Epsilon] + AMBRE`z1 + AMBRE`z2 + 
     AMBRE`z3 + AMBRE`z5 + Subscript[$CellContext`a, 1] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 3] + 
     Subscript[$CellContext`a, 4] + Subscript[$CellContext`a, 5]] (
     Subscript[$CellContext`m, 1]^2)^
    AMBRE`z3 (Subscript[$CellContext`m, 2]^2)^
    AMBRE`z1 (Subscript[$CellContext`m, 3]^2)^
    AMBRE`z2 (Subscript[$CellContext`m, 4]^2)^
    AMBRE`z5 (Subscript[$CellContext`m, 5]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - AMBRE`z1 - AMBRE`z2 - AMBRE`z3 - 
     AMBRE`z5 - Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - 
     Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, 3.8755874479585943`*^9, 
   3.875595826971766*^9, 3.875615913402007*^9, {3.8756159700788193`*^9, 
   3.8756159829682837`*^9}, 3.875681171565832*^9, 3.8757698065137177`*^9, 
   3.875772742975054*^9, 3.875772788634404*^9, 3.875773390203208*^9, {
   3.8757799303884974`*^9, 3.875779959188201*^9}, 3.8757800186585093`*^9, 
   3.875780061140813*^9, 3.875780418060521*^9, 3.8757951176964293`*^9, {
   3.875796140321797*^9, 3.8757962034145603`*^9}, {3.875851993629154*^9, 
   3.875852025522571*^9}, 3.875926415673984*^9, 3.875929371465789*^9, 
   3.875932345176388*^9, 3.875955847563726*^9, {3.8759558884516487`*^9, 
   3.875955916060443*^9}, 3.8759696359035892`*^9, 3.875976343239934*^9, 
   3.876392608766073*^9, 3.890419136911498*^9, 3.890496916176034*^9, {
   3.8904969686626863`*^9, 3.8904712314418507`*^9}, {3.890720584810176*^9, 
   3.8907205891438437`*^9}, {3.891073185418446*^9, 3.891073204335061*^9}, {
   3.891073756334825*^9, 3.8910737607206573`*^9}, {3.89107444647136*^9, 
   3.891074457590317*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[37]:=",ExpressionUUID->"82a30b79-8c44-4cb8-85e5-\
3ab1585b68aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Obtained an MB representation of \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", 
   StyleBox["\<\" fold.\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Obtained an MB representation of ", 
    RGBColor[0, 0, 1]], 4, 
   Style[" fold.", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, 3.8755874479585943`*^9, 
   3.875595826971766*^9, 3.875615913402007*^9, {3.8756159700788193`*^9, 
   3.8756159829682837`*^9}, 3.875681171565832*^9, 3.8757698065137177`*^9, 
   3.875772742975054*^9, 3.875772788634404*^9, 3.875773390203208*^9, {
   3.8757799303884974`*^9, 3.875779959188201*^9}, 3.8757800186585093`*^9, 
   3.875780061140813*^9, 3.875780418060521*^9, 3.8757951176964293`*^9, {
   3.875796140321797*^9, 3.8757962034145603`*^9}, {3.875851993629154*^9, 
   3.875852025522571*^9}, 3.875926415673984*^9, 3.875929371465789*^9, 
   3.875932345176388*^9, 3.875955847563726*^9, {3.8759558884516487`*^9, 
   3.875955916060443*^9}, 3.8759696359035892`*^9, 3.875976343239934*^9, 
   3.876392608766073*^9, 3.890419136911498*^9, 3.890496916176034*^9, {
   3.8904969686626863`*^9, 3.8904712314418507`*^9}, {3.890720584810176*^9, 
   3.8907205891438437`*^9}, {3.891073185418446*^9, 3.891073204335061*^9}, {
   3.891073756334825*^9, 3.8910737607206573`*^9}, {3.89107444647136*^9, 
   3.8910744576265793`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[37]:=",ExpressionUUID->"3ba375e0-0ed3-412c-b706-\
09c9a31f2baf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The scales of the MB representation are \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SubsuperscriptBox["m", "2", "2"], 
      SubsuperscriptBox["m", "5", "2"]], ",", 
     FractionBox[
      SubsuperscriptBox["m", "3", "2"], 
      SubsuperscriptBox["m", "5", "2"]], ",", 
     FractionBox[
      SubsuperscriptBox["m", "1", "2"], 
      SubsuperscriptBox["m", "5", "2"]], ",", 
     FractionBox[
      SubsuperscriptBox["m", "4", "2"], 
      SubsuperscriptBox["m", "5", "2"]]}], "}"}], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
   Style["The scales of the MB representation are ", 
    RGBColor[0, 0, 1]], {
   Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`m, 5]^(-2), 
    Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`m, 5]^(-2), 
    Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 5]^(-2), 
    Subscript[$CellContext`m, 4]^2 Subscript[$CellContext`m, 5]^(-2)}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, 3.8755874479585943`*^9, 
   3.875595826971766*^9, 3.875615913402007*^9, {3.8756159700788193`*^9, 
   3.8756159829682837`*^9}, 3.875681171565832*^9, 3.8757698065137177`*^9, 
   3.875772742975054*^9, 3.875772788634404*^9, 3.875773390203208*^9, {
   3.8757799303884974`*^9, 3.875779959188201*^9}, 3.8757800186585093`*^9, 
   3.875780061140813*^9, 3.875780418060521*^9, 3.8757951176964293`*^9, {
   3.875796140321797*^9, 3.8757962034145603`*^9}, {3.875851993629154*^9, 
   3.875852025522571*^9}, 3.875926415673984*^9, 3.875929371465789*^9, 
   3.875932345176388*^9, 3.875955847563726*^9, {3.8759558884516487`*^9, 
   3.875955916060443*^9}, 3.8759696359035892`*^9, 3.875976343239934*^9, 
   3.876392608766073*^9, 3.890419136911498*^9, 3.890496916176034*^9, {
   3.8904969686626863`*^9, 3.8904712314418507`*^9}, {3.890720584810176*^9, 
   3.8907205891438437`*^9}, {3.891073185418446*^9, 3.891073204335061*^9}, {
   3.891073756334825*^9, 3.8910737607206573`*^9}, {3.89107444647136*^9, 
   3.891074457628862*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[37]:=",ExpressionUUID->"f0be50a2-1bb4-426a-ac33-\
e913a78508de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The associated \[ScriptCapitalA]-matrix \[Rule] \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {"1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
       {"1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
       {"1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", 
   StyleBox["\<\", which has codim = \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", 
   StyleBox["\<\".\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The associated \[ScriptCapitalA]-matrix \[Rule] ", 
    RGBColor[0, 0, 1]], 
   MatrixForm[CompressedData["
1:eJxTTMoPymNiYGDgAmI+BgT4DwQgmpGBOABTjwxoqZcRjxp8ev9DAbn24lOD
TZwRDRNrJrH60PUSox6bXkLhgksvABMmJcA=
    "]], 
   Style[", which has codim = ", 
    RGBColor[0, 0, 1]], 4, 
   Style[".", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, 3.8755874479585943`*^9, 
   3.875595826971766*^9, 3.875615913402007*^9, {3.8756159700788193`*^9, 
   3.8756159829682837`*^9}, 3.875681171565832*^9, 3.8757698065137177`*^9, 
   3.875772742975054*^9, 3.875772788634404*^9, 3.875773390203208*^9, {
   3.8757799303884974`*^9, 3.875779959188201*^9}, 3.8757800186585093`*^9, 
   3.875780061140813*^9, 3.875780418060521*^9, 3.8757951176964293`*^9, {
   3.875796140321797*^9, 3.8757962034145603`*^9}, {3.875851993629154*^9, 
   3.875852025522571*^9}, 3.875926415673984*^9, 3.875929371465789*^9, 
   3.875932345176388*^9, 3.875955847563726*^9, {3.8759558884516487`*^9, 
   3.875955916060443*^9}, 3.8759696359035892`*^9, 3.875976343239934*^9, 
   3.876392608766073*^9, 3.890419136911498*^9, 3.890496916176034*^9, {
   3.8904969686626863`*^9, 3.8904712314418507`*^9}, {3.890720584810176*^9, 
   3.8907205891438437`*^9}, {3.891073185418446*^9, 3.891073204335061*^9}, {
   3.891073756334825*^9, 3.8910737607206573`*^9}, {3.89107444647136*^9, 
   3.891074457631639*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[37]:=",ExpressionUUID->"436e0425-314d-4177-8734-\
15e3854a8239"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Time Taken \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["0.048837`",
    StripOnInput->False,
    LineColor->GrayLevel[0],
    FrontFaceColor->GrayLevel[0],
    BackFaceColor->GrayLevel[0],
    GraphicsColor->GrayLevel[0],
    FontColor->GrayLevel[0]], "\[InvisibleSpace]", 
   StyleBox["\<\" seconds\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Time Taken ", 
    RGBColor[0, 0, 1]], 
   Style[0.048837, 
    GrayLevel[0]], 
   Style[" seconds", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450590871626*^9, 3.87545114624832*^9, 3.875451457848847*^9, 
   3.875451831323545*^9, {3.875451871336253*^9, 3.875451916316593*^9}, {
   3.875452002453826*^9, 3.8754520212513638`*^9}, 3.8754520691641903`*^9, 
   3.8754564013575497`*^9, 3.875523757330701*^9, 3.8755243321902323`*^9, 
   3.875524415728396*^9, 3.875525867663512*^9, 3.875546295307021*^9, 
   3.875546687727084*^9, 3.875582714193389*^9, 3.8755874479585943`*^9, 
   3.875595826971766*^9, 3.875615913402007*^9, {3.8756159700788193`*^9, 
   3.8756159829682837`*^9}, 3.875681171565832*^9, 3.8757698065137177`*^9, 
   3.875772742975054*^9, 3.875772788634404*^9, 3.875773390203208*^9, {
   3.8757799303884974`*^9, 3.875779959188201*^9}, 3.8757800186585093`*^9, 
   3.875780061140813*^9, 3.875780418060521*^9, 3.8757951176964293`*^9, {
   3.875796140321797*^9, 3.8757962034145603`*^9}, {3.875851993629154*^9, 
   3.875852025522571*^9}, 3.875926415673984*^9, 3.875929371465789*^9, 
   3.875932345176388*^9, 3.875955847563726*^9, {3.8759558884516487`*^9, 
   3.875955916060443*^9}, 3.8759696359035892`*^9, 3.875976343239934*^9, 
   3.876392608766073*^9, 3.890419136911498*^9, 3.890496916176034*^9, {
   3.8904969686626863`*^9, 3.8904712314418507`*^9}, {3.890720584810176*^9, 
   3.8907205891438437`*^9}, {3.891073185418446*^9, 3.891073204335061*^9}, {
   3.891073756334825*^9, 3.8910737607206573`*^9}, {3.89107444647136*^9, 
   3.8910744576343193`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[37]:=",ExpressionUUID->"5529539b-fee5-48a4-8de6-\
cba5c443d949"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Finding Triangulations", "Subsection",
 CellChangeTimes->{{3.870579965668847*^9, 3.870579977326893*^9}, {
  3.8720740250560217`*^9, 3.8720740270073757`*^9}, {3.875450343977223*^9, 
  3.87545034475391*^9}, {3.875450417251096*^9, 3.875450419614614*^9}, {
  3.8755467547151833`*^9, 
  3.875546761688519*^9}},ExpressionUUID->"3388b74e-7c2f-472d-91f8-\
10bc8aa5d45b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Triangulations", "=", 
   RowBox[{"FindTriangulations", "[", "FindAMatrixOut", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.87049859613875*^9, 3.8704985982557487`*^9}, {
   3.870498969858515*^9, 3.870498977222247*^9}, {3.8704991638093147`*^9, 
   3.8704991639921713`*^9}, {3.870499285588191*^9, 3.870499286372939*^9}, {
   3.870499321773574*^9, 3.8704993222242117`*^9}, 3.870500138174963*^9, {
   3.870579734698892*^9, 3.870579735408421*^9}, {3.870579773060808*^9, 
   3.870579829289238*^9}, {3.8705798627479773`*^9, 3.870579890971981*^9}, {
   3.8705799221616783`*^9, 3.8705799534240828`*^9}, {3.8705981587176447`*^9, 
   3.870598166125421*^9}, {3.870598207937718*^9, 3.8705982784977427`*^9}, {
   3.8705990538004313`*^9, 3.8705990545935307`*^9}, 3.8705991314362583`*^9, {
   3.8706016059102287`*^9, 3.870601708036352*^9}, 3.870601744552541*^9, {
   3.8706109420800753`*^9, 3.8706109465707617`*^9}, 3.870673772055846*^9, 
   3.870730388678149*^9, {3.870771419011372*^9, 3.870771425758657*^9}, {
   3.870771515362184*^9, 3.8707715167507668`*^9}, {3.871436432769731*^9, 
   3.871436461580611*^9}, {3.871436589431975*^9, 3.871436632999214*^9}, {
   3.871438377644288*^9, 3.8714384099149923`*^9}, {3.87207417769629*^9, 
   3.872074186118437*^9}, {3.872074221133264*^9, 3.872074221396769*^9}, {
   3.872074582718454*^9, 3.872074583570252*^9}, {3.8722446752230864`*^9, 
   3.872244679376317*^9}, {3.873110938394912*^9, 3.873110947814582*^9}, 
   3.873113702459319*^9, {3.875327269229165*^9, 3.8753273056223*^9}, {
   3.87532780966521*^9, 3.87532784837076*^9}, 3.875450383109754*^9, {
   3.875450424590818*^9, 3.87545042911379*^9}, {3.875450461699038*^9, 
   3.87545046927586*^9}, {3.875546769154537*^9, 3.8755467762299967`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"c6f03cae-805d-4c04-a538-ff2f4537bc81"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Finding all regular triangulations ... \"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480715143*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"61c4e789-0a37-496f-b772-\
487771579e27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Found \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", 
   StyleBox["\<\" Regular Triangulations, out of which \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", 
   StyleBox["\<\" are Unimodular.\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Found ", 
    RGBColor[0, 0, 1]], 24, 
   Style[" Regular Triangulations, out of which ", 
    RGBColor[0, 0, 1]], 24, 
   Style[" are Unimodular.", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480894763*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"22e1104e-bd8e-4d14-a062-\
baf70b8b5f3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", 
   StyleBox["\<\" Unimodular Regular Triangulations \[Rule] \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The ", 
    RGBColor[0, 0, 1]], 24, 
   Style[" Unimodular Regular Triangulations \[Rule] ", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480898156*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"3acae1ea-c2ac-4aaf-a052-\
ae3f706df3e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["1",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "9", ",", "10", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "10", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "9", ",", "10", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "10", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[1, Bold], " :: ", CompressedData["
1:eJxFjt0RgCAMg/EHRUyZQVdyBBdw/zdbKOGhd9+lSdr7/Z53DiFcOllnmpc1
bunI52SwV+oaqEG1ZpO2rbR4QJrPty1KH+gDfX2b8ln8hpFroIbCs7aNgywq
njDiK5qNg2qxeJ8R3+t9YB/YB/aBfWAf2Kf0A78ECts=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480901392*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"e6c5c935-96a2-4b9f-806b-\
6e3c8aaff502"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["2",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "10", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "10", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "9", ",", "10", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "9", ",", "10", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[2, Bold], " :: ", CompressedData["
1:eJw9kMsNgDAMQ0v5lRA6A6zECF2A/W8kcpxDpadXt7HyjO8dtZRy2xE7dV63
dsh59ckQZGoPN69BkdPMaeY0c+q5JV4nac0P4UB8TEdqcvIX0Y4cGrhjF79M
h1YLuiapN8VcuKCoSkfyuSTtyMVezHFDmBvO6Ac5Wwrz
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.8910744809052*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"e614a398-1e55-4015-93cd-\
a9cbc1d41f38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["3",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "9", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "9", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[3, Bold], " :: ", CompressedData["
1:eJw9z9ERgzAMA9AAoaVB7Qx0JUZgAfb/Q44VfeRO985RnP91n9dcSjl4Gs+8
rK/t0/bvb2LMRHrLllVJc/AcPAfPIeaqCiPk5WGwQdZf65ZvdIMtX6u51sSQ
fcNggyx3DtOPwmAbfVwm+2IZ9dFgwzD10XbfhY3pAVlHCxs=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.8910744809087563`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"e7d2fdd6-1265-46eb-aa85-\
bbfd4792db62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["4",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "6", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "6", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[4, Bold], " :: ", CompressedData["
1:eJxFjsERgCAMBIGAIgo1aEuWQAP2//NIIHlkZie53OzTv7cH59yNKRgfYtry
Uc7LA3ahMFeVr0LrWDln1wxq8jtIXxtajDg2CEEmrWs+GUlJlb75QXH6AZYf
qR+WQqR+I2dX8eNf9iPzIyP1Q5CJzI+M1G/0Mf1/IQvL
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480912319*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"1745e99a-6833-421c-81fb-\
50a2ffa02b7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["5",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "9", ",", "10", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "10", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "9", ",", "10", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "10", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[5, Bold], " :: ", CompressedData["
1:eJxNz8sRgCAMBFAkfnG1Bm3JEmzA/m8GsokeMrPzWDJw3s9155TSoVN0uiz9
MM5LWbsappbcEAYzPdzMWqIhDLS5rDvv1kRDGGi6hNaSGcJqyvY6TXxdGMJa
T7wnX0+8J7+efUON33BDmPfqGjNLNIRhfwHIsArf
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480915827*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"3ae7e803-8418-4bbe-b01a-\
5f343be88676"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["6",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "9", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "9", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "12", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[6, Bold], " :: ", CompressedData["
1:eJxFzt0RgCAMA2AEwb/oDLqSI7iA+7/Z0rQ+cJf7yAWu572fnFI65axyhlzb
vKzbfgy1TUxmCNOUi/fK3yveK39vrM1uJUzsdUOY93TGzBINYdA3Ru5J8L1u
CAPNVtS4Z4Yw25PP2J5+hntiCIPbvGy0nmgIw/EBYP8LJw==
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480919333*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"0e0a2819-7c7d-43c4-8a7e-\
2248af0cdd80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["7",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "10", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "10", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "9", ",", "10", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "9", ",", "10", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[7, Bold], " :: ", CompressedData["
1:eJxFzssRgCAMBFAEP4iBGrQlS7AB+7+ZwG48ZObNTlhyPe/9xBDCqVN0YpqX
dct7OVwypFGlBMrlaJRAukZJbZOx97lkyPoogayPEsj6IO2LuM5lWfIs/RlO
ppjZosv+WPAWGjd7lv5snEwx632UtA/q9Ar/
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480922839*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"be981468-f2f4-4d41-9a65-\
5d13a4a2d863"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["8",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "6", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "6", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[8, Bold], " :: ", CompressedData["
1:eJxVj8sRgCAMRIHgB0Vr0JYsgQbs/2aSTWA8MPNmeWzC3d6npRDCxWfjE1Oe
5rVse40MC0gygUMzkHpMJzwlyeQSGShRtj4G72NEi2TWJ562qIc+RrRIZn1Y
j8nW61ntGea6R8Mj92h49jV9W34zap+hu7hHwyP3yL0PSk0Lkw==
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.89107448092634*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"8799d43d-e0bf-4180-88da-\
11a292d2147f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["9",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "9", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "9", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[9, Bold], " :: ", CompressedData["
1:eJw9kNERhCAMRBGC3ulqDdqSJdDA9f93IQv7kZk3y2OH8LTf23JK6fbZfZZc
rK6f73EuHbagkUEZZnac18g6MYMypxw39zi1SmJHZFYHDQ/yIA/yel8x9RUj
eTT7is0+epAHeZDHPq7L1wdp8diDpC+YHuRBntMfMr8LYw==
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.8910744809298363`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"d95a3fb2-cea3-4102-93d3-\
15ce5a7e530b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["10",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "9", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "9", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[10, Bold], " :: ", CompressedData["
1:eJw9j8sRwCAIRDVqPrpJDUlLKcEG0v8tKLAHZt48FsGnf29fQgi3VJVaUln3
o7bzioJKojZzqRhZDsyBOTCHkcv24AAddgc6mJvbptMd04FOt2U9Kwroe+5A
B3N683D2o+FA5/fJiF0lBKfGru+dOSc4NXYl9wNdawsj
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480933317*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"129c49f4-3938-4dad-9607-\
c0a943a63294"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["11",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[11, Bold], " :: ", CompressedData["
1:eJxNj8sRwyAMRAEt2CGfGpKWXIIbcP83C2kFOTCzs7zZB7/zOs6SUvrq6XpK
bfujP1/vTy6VqbYtuhqpyOKESRYnk0MMYs5YZ7fWcQXUZYTEOr8d3eR00Lkx
SK7t5LTz94FeDeEdnb8UyyugTTC92vEf+OPo9UFy9Fo30g3uBQwL
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.8910744809367647`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"d38c4143-172d-4a0e-9644-\
153a87790535"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["12",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[12, Bold], " :: ", CompressedData["
1:eJxFj8sRgDAIBSMkMcZPDdqSJaQB+7+J+IADMzsvLIFrPPeglNIp1aWo1Lb0
dduPiQqo1NmyYkQcfQzi6GPvy2aTj9EsqAkdBICBP7K5PlqzoN9ld78MW2Xs
KnfA1SxIXX0Nwy7K5rK7kgXBZXclU3oB2b0L4w==
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480940263*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"1f047fd2-2e53-4856-9d70-\
92df48cc1b54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["13",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[13, Bold], " :: ", CompressedData["
1:eJxFjssRxCAMQwkW+e0mNSQtbQlpYPu/BWwJDsxoHp4n3c//9+SU0lXfXl8u
87rtn+9xTrkwlXkRK0rZxp0x2bizfgcJ0TXO/NcZLWDdBJU4i9/G2Av6apCv
sViA4TPQYui+yrgP8sUsrlpWdZB50r5gkdQh1lJjL/cFDBM=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.8910744809437237`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"73644575-b413-43e8-b4df-\
0cdd40b5e8b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["14",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "7", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "7", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "9", ",", "10", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "12", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[14, Bold], " :: ", CompressedData["
1:eJxFkMkRgDAMxEIcbkMN0BIlpAH6/2GvDx6Z0QjlMHd/n15LKZesTVYdp3lZ
t/04nViI0lG4oY7unOAoHcXe5gcySOEwJ2RfVcnJLTol6+DQKaEbZIt1IHTm
tAN5Ry06Ie/UWSdk98ajMMfqb/kdhYsxcnLO/8I5OZ8fik0Lsw==
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480947153*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"20a10988-e1e8-4563-826d-\
a8e236574f7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["15",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "9", ",", "11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "9", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[15, Bold], " :: ", CompressedData["
1:eJw9jcsRgCAMBRGCP57WoC1ZAg3Y/81IkndgZidZNnd/n55TSpe+XV+WOq/b
3o5zUjTS0eIzqU7ugR7ogZ5SLsJeESMdRa9I9MwDPdADPev9h71XBxU7bL1q
5B7ogR7oRW98yVw7NW6jMrwgBDVu1fsAkOMLaw==
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480950582*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"99aa44b6-4390-4cb0-81e2-\
543915c2307c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["16",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[16, Bold], " :: ", CompressedData["
1:eJw9j8sNgDAMQ0sbvg7MACsxQhdg/xtpk/oQybKe7Pip31tzSum2O+yyzMu2
HzivyaQrs9bwZA4VnJJTckrOVC7CvCKuzBp5RUaec0pOySm5aDMQek5e11T3
4L3mIVKC85jONQ+eFxzjYge4A9wB7gD/A/8D/2vqB6DlC9s=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.8910744809541187`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"df3beaaa-13e7-4bf3-a0f8-\
c0ef5ff359cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["17",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "9", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "9", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[17, Bold], " :: ", CompressedData["
1:eJw9j8sNgDAMQ0ub8qthBliJEboA+98ISepDJOvlyVHu/j49p5QunV1nykXq
vLXjnP6wWHIGMgy2bi2YpWAgw5mN7NYi1ZPvjEmNFB7ogR7oadIT7CviSdHo
KzL63AM90AO9uPa/YTfsDTKQRUt4XtPIQKbpAz6TC2c=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.8910744809576197`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"ef8fdf02-bb6b-4c63-8aeb-\
d123d8bf2193"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["18",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[18, Bold], " :: ", CompressedData["
1:eJxFjssNgDAMQ0u/0ARmgJUYgQXY/0ZKEvcQyXqxbF/Pez8xhHDKdbkllrpu
nfZjKbWZUsZgQ8XkvjR9yX1p+nKp+hXRzPczBnPfiFGmyhiD8ejIlifC837G
YGxMUwazPGUMxraFsIXmFkIveS+hg2YHIU/UB2phC2M=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.89107448096128*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"319fe708-3c12-4066-905e-\
47236cee9312"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["19",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "9", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "9", ",", "12", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[19, Bold], " :: ", CompressedData["
1:eJw9ztkNwzAMA1DHsuscamZIVuoIWaD7/0UH6Q8BDwQt+X7+v6eWUi6b3ab2
z1i3/fiekJpkZsJsqR0ZFJnMTPi22Zp8m2LmxSm1zY29lELZg6Lna7LnUmrd
jim1H7Q+8JeQQrGP8p409kIKoZfKXo+7kFJ+l9LzBXt3C0c=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480964788*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"f2c08f19-44c1-438e-b32c-\
7cce12b2eb68"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["20",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "10", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[20, Bold], " :: ", CompressedData["
1:eJw9jtERwjAMQ0OcUKgFM5SVGKELsP8fri3lw3fvdJKsz/n7nr21dsTtcX3e
t8dz99ebhCBbmkm79UmNlJotzZQdUVPZImmXcRGiechXBFL5SIjmMTf+SAIp
faLLZ0O+JJDoKwJXuVqSaoErUVotdeiHQ6sc6gv6A4YdC4M=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480968305*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"08f59048-a2ba-4e29-b7c6-\
d06084051339"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["21",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[21, Bold], " :: ", CompressedData["
1:eJw9jssNgDAMQ0sbfq1hBliJEViA/W+kcupDJMt5sXO/3/PmlNLlU32yzcu2
13ack0sqt9bwbA4VHMRBHMS5ysWUV4zKrZFXbOSRgziIg7hoc5C/9HWTB3mR
EhxjmjzIG3l7G7dU0QF1gLfc9tvg2AF14PwBmTULow==
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480971841*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"eabb411e-862e-407d-a35a-\
055ee9f2fe11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["22",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
       "9", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "9", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
       "9", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[22, Bold], " :: ", CompressedData["
1:eJw9j8ENgDAMxEqbAqUHM8BKjMAC7P8jNMk9KlmWdZDree8np5ROfZu+LHVe
29b3Y1I0UrW4k+rkHdiBHdgp5SLcK2KkKvaKxJ51YAd2YGd7+pXWSXRr6ySM
lTo6JwT9XRDGHb+yO4zcgc7viG78TKcDndIHhscLdw==
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.891074480975329*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"6ca0ab35-6d89-47e3-a709-\
25e6614a9edf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["23",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[23, Bold], " :: ", CompressedData["
1:eJw9j8ENwzAMA11bTtOQzgztSh3BC2T/X5VK5kPAgSAo8jOv76yllLff4Vet
b/vrwDgfjkEuPVOznpQ+ykf5KJ9Tbaa8ZkEurbxmKy98lI/yUT7GX0dwBCF/
pPYnZKvQgpDJS7sJXDugHdAOaAe0A+oH9YP63fQDpsUL4w==
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.8910744809788437`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"cfde1372-fbfe-4d7a-8c92-\
d91483ddd90d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["24",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\" :: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "9", ",", "11", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "11", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9", ",", 
       "12", ",", "13", ",", "14"}], "}"}]}], "}"}]}],
  SequenceForm[
   Style[24, Bold], " :: ", CompressedData["
1:eJw9jssNgDAMQ0sbvjXMACsxAguw/41Qpz5Esp5enFzPez85pXT6bD7ZxmlZ
t7ofg0cmR3MwGyOFB3mQB3mecjH1FWNy1PuK9T56kAd5kAfendcad5n+3c5c
JOMzFfRayixsrBX+LLxdnnYh1m+Ex10xiHn6AKLtC7M=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.89107448098234*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"0a9d5009-2dd6-4267-b23d-\
c664c87783c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Time Taken \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["0.705458`",
    StripOnInput->False,
    LineColor->GrayLevel[0],
    FrontFaceColor->GrayLevel[0],
    BackFaceColor->GrayLevel[0],
    GraphicsColor->GrayLevel[0],
    FontColor->GrayLevel[0]], "\[InvisibleSpace]", 
   StyleBox["\<\" seconds\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Time Taken ", 
    RGBColor[0, 0, 1]], 
   Style[0.705458, 
    GrayLevel[0]], 
   Style[" seconds", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.875450604422493*^9, 3.8754511509543953`*^9, 3.875456409829422*^9, 
   3.875523761665028*^9, 3.875524422864243*^9, 3.875524779535173*^9, 
   3.875525871434989*^9, 3.875546310871921*^9, 3.87554670255134*^9, 
   3.875546777099634*^9, 3.8755827177245417`*^9, 3.875595828005911*^9, 
   3.875780807918579*^9, 3.875795119375018*^9, 3.875796246145831*^9, 
   3.875926416777776*^9, 3.8759293726405697`*^9, 3.8759323462526293`*^9, 
   3.875969637304739*^9, 3.8759763445602093`*^9, 3.876392609910882*^9, 
   3.8904191669077168`*^9, {3.890496987158061*^9, 3.8904712439127283`*^9}, {
   3.8907206093326817`*^9, 3.8907206229209213`*^9}, {3.891073214498856*^9, 
   3.8910732167915373`*^9}, {3.891073774651187*^9, 3.891073794856043*^9}, {
   3.8910744781663637`*^9, 3.89107448098489*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[39]:=",ExpressionUUID->"50be1e1c-5f58-4fdc-ae42-\
f757ae6ebc2d"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Finding Analytic Series", "Subsection",
 CellChangeTimes->{{3.871986201645397*^9, 3.871986209557386*^9}, {
   3.871992791390834*^9, 3.871992792558482*^9}, {3.8719928317104673`*^9, 
   3.871992838398559*^9}, {3.8722447591041937`*^9, 3.8722447648618183`*^9}, {
   3.872245022193877*^9, 3.8722450275389433`*^9}, 
   3.875450312123723*^9},ExpressionUUID->"9813984d-5a97-48bc-82a0-\
d1a67dd92b61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SeriesSolution", "=", 
   RowBox[{"SeriesRepresentation", "[", 
    RowBox[{"Triangulations", ",", "4"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.870580011862294*^9, 3.870580038288911*^9}, 
   3.870599186036442*^9, 3.870599217721479*^9, {3.870599279642783*^9, 
   3.870599320425235*^9}, {3.870602016961227*^9, 3.870602022320516*^9}, {
   3.8706110367168407`*^9, 3.870611051980755*^9}, 3.87061268079213*^9, {
   3.870673931333606*^9, 3.870674000112237*^9}, {3.870674242399281*^9, 
   3.870674251778974*^9}, {3.870674385910776*^9, 3.870674386029525*^9}, {
   3.870674730890489*^9, 3.870674731207081*^9}, {3.870708618414199*^9, 
   3.870708623654749*^9}, 3.870708686384612*^9, {3.870708789793578*^9, 
   3.87070879446208*^9}, {3.870709188008409*^9, 3.870709202256863*^9}, {
   3.870709609010561*^9, 3.870709610699691*^9}, {3.8707100028824472`*^9, 
   3.870710049031589*^9}, {3.870711471270323*^9, 3.870711478925033*^9}, {
   3.870713230313876*^9, 3.870713230914075*^9}, {3.870714008894318*^9, 
   3.870714053561182*^9}, {3.870715065448004*^9, 3.870715065650769*^9}, {
   3.8708389285836163`*^9, 3.8708389286949263`*^9}, {3.870839011066074*^9, 
   3.87083911817341*^9}, {3.870839375535605*^9, 3.870839410136487*^9}, {
   3.870839595354372*^9, 3.8708395961083593`*^9}, {3.8708397030177917`*^9, 
   3.8708397034433737`*^9}, {3.87092894402232*^9, 3.87092934293876*^9}, {
   3.8709308176491747`*^9, 3.8709308284587593`*^9}, {3.870934052899387*^9, 
   3.870934067117055*^9}, {3.871985597644395*^9, 3.871985598331882*^9}, 
   3.871988807265493*^9, {3.87199527276785*^9, 3.871995286513604*^9}, {
   3.871999421521432*^9, 3.871999421744969*^9}, 3.871999470372637*^9, {
   3.871999529394141*^9, 3.871999548241601*^9}, {3.871999800530514*^9, 
   3.8719998054254093`*^9}, {3.872000387493143*^9, 3.872000399027997*^9}, {
   3.8720006276374273`*^9, 3.8720006277774267`*^9}, {3.8720750466547327`*^9, 
   3.8720750525732517`*^9}, {3.8720753595707207`*^9, 3.872075378337376*^9}, {
   3.872081016828394*^9, 3.87208105165514*^9}, {3.8720840670949593`*^9, 
   3.87208406745586*^9}, {3.875258209984475*^9, 3.875258225360319*^9}, {
   3.875261675413459*^9, 3.875261675915141*^9}, {3.8752620212438107`*^9, 
   3.875262021519333*^9}, 3.875262104271171*^9, {3.875264039907675*^9, 
   3.875264046194086*^9}, {3.875265203146187*^9, 3.875265203661377*^9}, {
   3.875271256313016*^9, 3.875271262915258*^9}, 3.875280444351338*^9, {
   3.8752805164078608`*^9, 3.8752805503497963`*^9}, {3.875328660957659*^9, 
   3.875328666643138*^9}, {3.8753287914098473`*^9, 3.875328809565694*^9}, {
   3.875329656614592*^9, 3.87532966747858*^9}, {3.8753297824035873`*^9, 
   3.8753298191307287`*^9}, 3.875340824081109*^9, {3.875433018117975*^9, 
   3.8754330719463243`*^9}, {3.875433269632712*^9, 3.875433273591913*^9}, {
   3.875433672861339*^9, 3.8754336818848124`*^9}, 3.875450384205216*^9, 
   3.875450448607668*^9, {3.8754506396185713`*^9, 3.87545064301828*^9}, 
   3.8754510667745667`*^9, 3.8755239032358932`*^9, 3.875524366051463*^9, 
   3.875524458523506*^9, 3.875524520828046*^9, 3.875524700085215*^9, 
   3.87552474949093*^9, {3.8755467839288692`*^9, 3.875546785053464*^9}, 
   3.875547078256442*^9, 3.8755471564580317`*^9, 3.875780859740081*^9, {
   3.875780899004593*^9, 3.875780907534032*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"89b21bc4-b38e-48fe-b8f6-b5aecb95d143"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Unimodular Triangulation \[Rule] \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "4"}],
  SequenceForm[
   Style["Unimodular Triangulation \[Rule] ", 
    RGBColor[0, 0, 1]], 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.8910745049843884`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"6069dd71-d8e4-4420-a9e3-\
d3e3a1b74642"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Number of summation variables \[Rule] \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "4"}],
  SequenceForm[
   Style["Number of summation variables \[Rule] ", 
    RGBColor[0, 0, 1]], 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.891074504987289*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"8eef1ac6-c088-4288-bfb8-\
c5ba6f7fcf8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The series solution is the sum of following \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", 
   StyleBox["\<\" terms.\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The series solution is the sum of following ", 
    RGBColor[0, 0, 1]], 16, 
   Style[" terms.", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.891074505032709*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"705d98ea-8dac-4323-984a-\
66ddf3e09bed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "D\[Epsilon]"}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "2", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "3", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 1, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 2] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 3]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
      Subscript[$CellContext`a, 2] - Subscript[FeynGKZ`n, 1] - Subscript[
      FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 4] - Subscript[
     FeynGKZ`n, 1] - Subscript[FeynGKZ`n, 3] - Subscript[FeynGKZ`n, 4]] 
   Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 2] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 4] + 
      Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 3] + 
      Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 2] + 
     Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[-$CellContext`D\[Epsilon] + Subscript[$CellContext`a, 1] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 4] + 
     Subscript[$CellContext`a, 5] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 2] (-Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3]) (-Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 3] (Subscript[$CellContext`m, 5]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.8910745050365677`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"dde420d7-6023-40c6-a9ee-\
74bdd9b6e7ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["a", "4"]}], "-", 
         SubscriptBox["n", "2"], "-", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "2", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "3", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["n", "3"]}], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 2, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 2]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 4]] 
   Gamma[-Subscript[FeynGKZ`n, 3] - Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[-Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 2] - Subscript[
     FeynGKZ`n, 3] - Subscript[FeynGKZ`n, 4]] 
   Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 2] + 
      Subscript[FeynGKZ`n, 3] + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3] + Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 4] + 
     Subscript[$CellContext`a, 5] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 3] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 2]) (-Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3]) (-Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 2] (Subscript[$CellContext`m, 5]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.8910745050430613`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"996ee4f6-148d-4ac1-8a33-\
ba8dfcc8edb7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "2", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "3", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "2"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 3, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 2]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 2] - Subscript[
      FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3] - Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3] - Subscript[
     FeynGKZ`n, 4]] Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 1] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 5] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 3] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 4]^2)^
    Subscript[FeynGKZ`n, 2] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 4]) (Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 3]) (
     Subscript[$CellContext`m, 5]^2)^(Rational[3, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - 
     Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.8910745050492268`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"57c5ee34-cbb3-445d-98ab-\
1a9e8f921e05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{"-", 
         SubscriptBox["a", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "3", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "4", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 4, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] 
   Gamma[Subscript[$CellContext`a, 2] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 3] - Subscript[
     FeynGKZ`n, 4]] Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 1] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 5] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 2] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 4]^2)^
    Subscript[FeynGKZ`n, 3] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 1] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^(-Subscript[$CellContext`a, 2]) (
     Subscript[$CellContext`m, 3]^2 Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3]) (-Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 4]) (
     Subscript[$CellContext`m, 5]^2)^(Rational[3, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - 
     Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.8910745050553617`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"4b63f137-3bce-4319-ac25-\
729948a5f99a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"D\[Epsilon]", "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "2"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "D\[Epsilon]"}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "D\[Epsilon]"}], "2"]}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "2", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"D\[Epsilon]", "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 5, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 2] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 2]] 
   Gamma[$CellContext`D\[Epsilon] - Subscript[$CellContext`a, 2] - 
      Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 1] - Subscript[
      FeynGKZ`n, 2]]^(-1) Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 3] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[$CellContext`D\[Epsilon] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - Subscript[
     FeynGKZ`n, 1] - Subscript[FeynGKZ`n, 2] - Subscript[FeynGKZ`n, 4]] 
   Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
      Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 3] + 
      Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 1] + 
      Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[-$CellContext`D\[Epsilon] + Subscript[$CellContext`a, 1] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 3] + 
     Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[-3, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 2] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
     Subscript[$CellContext`a, 5] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 3] (-Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 2] (-Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 5]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.891074505061303*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"df7d856d-c881-4ab3-90a3-\
0d2adbc90e1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "D\[Epsilon]"}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "2", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 6, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 3]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] - Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
      Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 1] - Subscript[
      FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - Subscript[
     FeynGKZ`n, 1] - Subscript[FeynGKZ`n, 3] - Subscript[FeynGKZ`n, 4]] 
   Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 3] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
      Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 3] + 
      Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 3] + 
     Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[-$CellContext`D\[Epsilon] + Subscript[$CellContext`a, 1] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
     Subscript[$CellContext`a, 5] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 2] (-Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 2]) (-Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 3] (Subscript[$CellContext`m, 5]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.891074505067295*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"737c185f-7b38-495a-8213-\
8791521e2367"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "D\[Epsilon]"}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "2", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{"D\[Epsilon]", "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 7, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 3]] 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 3] - Subscript[
      FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 3] - Subscript[
     FeynGKZ`n, 4]] 
   Gamma[-$CellContext`D\[Epsilon] + Subscript[$CellContext`a, 2] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 3] - Subscript[
     FeynGKZ`n, 4]] Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 5] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 4]^2)^
    Subscript[FeynGKZ`n, 3] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 2] (-Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^($CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4]) (Subscript[$CellContext`m, 5]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.891074505073316*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"aede21f4-6c9a-42ae-befa-\
01e80323bca3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "+", 
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "4", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 8, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Subscript[$CellContext`a, 3] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 3]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 3] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 3]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 3] - Subscript[
     FeynGKZ`n, 4]] Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] + Subscript[$CellContext`a, 5] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 4]^2)^
    Subscript[FeynGKZ`n, 3] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 2] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3]) (-Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 4]) (
     Subscript[$CellContext`m, 5]^2)^(Rational[3, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - 
     Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.891074505079138*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"0f10b7dc-98e0-42e8-9867-\
7a9858143fb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "2"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "1", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "2", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "3", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 9, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 2] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 2]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
      Subscript[$CellContext`a, 2] - Subscript[FeynGKZ`n, 1] - Subscript[
      FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 4] - Subscript[
     FeynGKZ`n, 1] - Subscript[FeynGKZ`n, 2] - Subscript[FeynGKZ`n, 4]] 
   Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 2] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 4] + 
      Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
      Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3] + Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 4] + 
     Subscript[$CellContext`a, 5] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 3] (Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1]) (-Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3]) (-Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 2] (Subscript[$CellContext`m, 5]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.891074505085259*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"d45c730d-6a2e-4c5f-aacf-\
b4651ea3da19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["a", "4"]}], "-", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "1", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "2", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "3", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["n", "3"]}], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 10, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 1]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 4]] 
   Gamma[-Subscript[FeynGKZ`n, 3] - Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[-Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 1] - Subscript[
     FeynGKZ`n, 3] - Subscript[FeynGKZ`n, 4]] 
   Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 1] + 
      Subscript[FeynGKZ`n, 3] + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[$CellContext`a, 5] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3] + Subscript[FeynGKZ`n, 4]] (-
     Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 2] (Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1]) (-Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 3] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 2]) (-Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3]) (-Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 1] (Subscript[$CellContext`m, 5]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.8910745050913267`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"b4aae0ce-8156-4d4a-816e-\
9b75b9ad8c6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "1", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "2", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "3", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 11, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 1]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 1] - Subscript[
      FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 3] - Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 3] - Subscript[
     FeynGKZ`n, 4]] Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Subscript[$CellContext`a, 5] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 3] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 4]^2)^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 2] (Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1]) (-Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 4]) (Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 3]) (
     Subscript[$CellContext`m, 5]^2)^(Rational[3, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - 
     Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.891074505097506*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"7f2d4bf1-e7f0-4007-b847-\
2c9793fc97e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "1", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{"-", 
         SubscriptBox["a", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "3", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "4", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 12, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] 
   Gamma[Subscript[$CellContext`a, 2] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 3] - Subscript[
     FeynGKZ`n, 4]] Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Subscript[$CellContext`a, 5] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 2] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 4]^2)^
    Subscript[FeynGKZ`n, 3] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 1] (Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1]) (
     Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`m, 5]^(-2))^(-
     Subscript[$CellContext`a, 2]) (Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3]) (-Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 4]) (
     Subscript[$CellContext`m, 5]^2)^(Rational[3, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - 
     Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.89107450510353*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"c6937f30-906a-4e9b-8674-\
54622addb855"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"D\[Epsilon]", "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "2"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "D\[Epsilon]"}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "1", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "2", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"D\[Epsilon]", "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 13, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 2] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 2]] 
   Gamma[$CellContext`D\[Epsilon] - Subscript[$CellContext`a, 2] - 
      Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 1] - Subscript[
      FeynGKZ`n, 2]]^(-1) Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 3] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2]] 
   Gamma[$CellContext`D\[Epsilon] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - Subscript[
     FeynGKZ`n, 1] - Subscript[FeynGKZ`n, 2] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 3]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
      Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 3] + 
      Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 1] + 
      Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 4]] 
   Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 3] + 
     Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[-$CellContext`D\[Epsilon] + Subscript[$CellContext`a, 2] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
     Subscript[$CellContext`a, 5] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1]) (-Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 2] (-Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 3] (Subscript[$CellContext`m, 5]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.8910745051095257`*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"62a725fe-ff86-4355-ba27-\
41d9a6a935bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "2"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "1", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "2", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "1"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 14, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 2]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] - Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
      Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 1] - Subscript[
      FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - Subscript[
     FeynGKZ`n, 1] - Subscript[FeynGKZ`n, 2] - Subscript[FeynGKZ`n, 4]] 
   Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 3] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
      Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
      Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 3] + Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
     Subscript[$CellContext`a, 5] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 2] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 3] (Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1]) (-Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 2]) (-Subscript[$CellContext`m, 3]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 2] (Subscript[$CellContext`m, 5]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.891074505115787*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"63317ee9-80f2-44aa-8b5c-\
655bd340282f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "D\[Epsilon]"}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "2"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "1", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "2", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{"D\[Epsilon]", "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "4"], "+", 
         SubscriptBox["n", "2"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 15, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 2]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 3]] 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Subscript[$CellContext`a, 4] + Subscript[FeynGKZ`n, 2] - Subscript[
      FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] - Subscript[
     FeynGKZ`n, 4]] 
   Gamma[-$CellContext`D\[Epsilon] + Subscript[$CellContext`a, 2] + 
     Subscript[$CellContext`a, 3] + Subscript[$CellContext`a, 4] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 2] - Subscript[
     FeynGKZ`n, 4]] Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Subscript[$CellContext`a, 5] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 4]^2)^
    Subscript[FeynGKZ`n, 2] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 3] (Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1]) (-Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`m, 5]^(-2))^($CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4]) (Subscript[$CellContext`m, 5]^2)^(
     Rational[3, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.891074505122116*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"03f58648-027e-4396-a255-\
d3ec906abc99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Term \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\" :: \\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "2"], "+", 
         SubscriptBox["a", "3"], "+", 
         SubscriptBox["n", "1"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["D\[Epsilon]", "2"]}], "+", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["n", "3"], "-", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["a", "5"], "+", 
         SubscriptBox["n", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "3"], "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "3", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "1"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "2", "2"]]}], ")"}], 
        SubscriptBox["n", "3"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "1", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "1"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "2", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           SubsuperscriptBox["m", "4", "2"], 
           SubsuperscriptBox["m", "5", "2"]]}], ")"}], 
        SubscriptBox["n", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubsuperscriptBox["m", "4", "2"], 
          SubsuperscriptBox["m", "5", "2"]], ")"}], 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "-", 
         SubscriptBox["a", "4"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubsuperscriptBox["m", "5", "2"], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "D\[Epsilon]"}], "2"], "-", 
         SubscriptBox["a", "1"], "-", 
         SubscriptBox["a", "2"], "-", 
         SubscriptBox["a", "3"], "-", 
         SubscriptBox["a", "4"], "-", 
         SubscriptBox["a", "5"]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["D\[Epsilon]", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "1"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "3"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "4"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        SubscriptBox["a", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "1"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "3"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         SubscriptBox["n", "4"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["D\[Epsilon]", "2"], "+", 
         SubscriptBox["n", "4"]}], "]"}]}], ")"}]}], ")"}]}],
  SequenceForm[
   Style["Term ", Bold], 16, " :: \n", 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon]]^(-1) Gamma[
      Subscript[$CellContext`a, 1]]^(-1) Gamma[
      Subscript[$CellContext`a, 2]]^(-1) Gamma[
      Subscript[$CellContext`a, 3]]^(-1) Gamma[
      Subscript[$CellContext`a, 4]]^(-1) Gamma[
      Subscript[$CellContext`a, 5]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 3] - Subscript[FeynGKZ`n, 1]] 
   Gamma[1 + Subscript[FeynGKZ`n, 1]]^(-1) 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 1] - Subscript[FeynGKZ`n, 2]] 
   Gamma[1 + Subscript[FeynGKZ`n, 2]]^(-1) 
   Gamma[1 + Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[FeynGKZ`n, 3]]^(-1) 
   Gamma[Subscript[$CellContext`a, 3] + Subscript[FeynGKZ`n, 1] + 
     Subscript[FeynGKZ`n, 3]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 2] + Subscript[$CellContext`a, 3] + 
     Subscript[FeynGKZ`n, 1] + Subscript[FeynGKZ`n, 3]] 
   Gamma[Rational[-1, 2] $CellContext`D\[Epsilon] + 
     Subscript[$CellContext`a, 4] - Subscript[FeynGKZ`n, 3] - Subscript[
     FeynGKZ`n, 4]] Gamma[1 + Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + 
      Subscript[FeynGKZ`n, 4]]^(-1) 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Subscript[$CellContext`a, 5] + Subscript[FeynGKZ`n, 2] + 
     Subscript[FeynGKZ`n, 4]] 
   Gamma[Rational[1, 2] $CellContext`D\[Epsilon] + Subscript[FeynGKZ`n, 3] + 
     Subscript[FeynGKZ`n, 4]] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 3]^2)^
    Subscript[FeynGKZ`n, 1] (-Subscript[$CellContext`m, 2]^(-2) 
     Subscript[$CellContext`m, 4]^2)^
    Subscript[FeynGKZ`n, 3] (-Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 2] (Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 1]) (
     Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3]) (-Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^
    Subscript[FeynGKZ`n, 4] (Subscript[$CellContext`m, 4]^2 
     Subscript[$CellContext`m, 5]^(-2))^(
     Rational[1, 2] $CellContext`D\[Epsilon] - Subscript[$CellContext`a, 4]) (
     Subscript[$CellContext`m, 5]^2)^(Rational[3, 2] $CellContext`D\[Epsilon] - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - 
     Subscript[$CellContext`a, 5])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.891074505128183*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"40ef2afd-c5b0-499a-8fdf-\
929a51c95b3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Time Taken \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["0.150089`",
    StripOnInput->False,
    LineColor->GrayLevel[0],
    FrontFaceColor->GrayLevel[0],
    BackFaceColor->GrayLevel[0],
    GraphicsColor->GrayLevel[0],
    FontColor->GrayLevel[0]], "\[InvisibleSpace]", 
   StyleBox["\<\" seconds\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Time Taken ", 
    RGBColor[0, 0, 1]], 
   Style[0.150089, 
    GrayLevel[0]], 
   Style[" seconds", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.875340798627112*^9, 3.875340824668571*^9}, 
   3.875340860144896*^9, {3.87543301322488*^9, 3.875433021493258*^9}, {
   3.8754330546348553`*^9, 3.875433065639329*^9}, {3.875433266413773*^9, 
   3.875433274354542*^9}, 3.875433356874792*^9, 3.875433585531086*^9, {
   3.875433673471067*^9, 3.875433682526125*^9}, 3.87543380397945*^9, {
   3.875450633211513*^9, 3.8754506437397118`*^9}, 3.875451151226038*^9, 
   3.875456416805909*^9, 3.875523761978343*^9, 3.875523903804009*^9, {
   3.875524360933824*^9, 3.875524366609488*^9}, 3.875524427557127*^9, {
   3.875524459650549*^9, 3.875524480875575*^9}, 3.875524521943239*^9, 
   3.875524700493773*^9, 3.875524749957424*^9, 3.8755247854142857`*^9, 
   3.87552587192165*^9, 3.875546316232624*^9, 3.8755467118013353`*^9, 
   3.87554678592754*^9, 3.875547079383737*^9, 3.875547156891151*^9, 
   3.87558271807629*^9, 3.875595839127062*^9, 3.875780860712244*^9, {
   3.875780900210832*^9, 3.8757809085189743`*^9}, 3.875795121758534*^9, 
   3.875796248290142*^9, 3.87592641861001*^9, 3.875929374634601*^9, 
   3.875932348040276*^9, 3.875969639114127*^9, 3.875976346832213*^9, 
   3.876392611865094*^9, 3.890419195648032*^9, {3.890496991879272*^9, 
   3.8904712733083982`*^9}, {3.890720632703685*^9, 3.890720641392281*^9}, {
   3.891073243164256*^9, 3.891073250643241*^9}, {3.891073811927023*^9, 
   3.891073814657642*^9}, {3.891074490766062*^9, 3.891074505133415*^9}},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[42]:=",ExpressionUUID->"e778baa9-be7b-41aa-973a-\
83d327792b23"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical Analysis", "Subsection",
 CellChangeTimes->{{3.870499077654222*^9, 3.870499090217155*^9}, {
  3.870580048736158*^9, 3.870580067259118*^9}, {3.870580140320434*^9, 
  3.870580141447647*^9}, {3.872245436437983*^9, 3.872245438199718*^9}, {
  3.875280808166917*^9, 
  3.87528080910567*^9}},ExpressionUUID->"27ff4a0e-c1bf-44ae-9f86-\
7a0e815f85cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SumLim", "=", "15"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParameterSub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"D\[Epsilon]", "->", 
      RowBox[{"4", "-", 
       RowBox[{"2", " ", "0.001"}]}]}], ",", 
     RowBox[{"\[Epsilon]", "->", "0.001"}], ",", 
     RowBox[{
      SubscriptBox["a", "1"], "->", "1"}], ",", 
     RowBox[{
      SubscriptBox["a", "2"], "->", "1"}], ",", 
     RowBox[{
      SubscriptBox["a", "3"], "->", 
      RowBox[{"7", "/", "8"}]}], ",", 
     RowBox[{
      SubscriptBox["a", "4"], "->", 
      RowBox[{"3", "/", "4"}]}], ",", 
     RowBox[{
      SubscriptBox["a", "5"], "->", "1"}], ",", 
     RowBox[{
      SubscriptBox["m", "1"], "->", "0.1"}], ",", 
     RowBox[{
      SubscriptBox["m", "2"], "->", "5"}], ",", 
     RowBox[{
      SubscriptBox["m", "3"], "->", "0.3"}], ",", 
     RowBox[{
      SubscriptBox["m", "4"], "->", "0.3"}], ",", 
     RowBox[{
      SubscriptBox["m", "5"], "->", "100"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumericalSum", "[", 
   RowBox[{"SeriesSolution", ",", "ParameterSub", ",", "SumLim", ",", 
    RowBox[{"RunInParallel", "->", "True"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.875280776012734*^9, 3.875280798844397*^9}, 
   3.875449820753007*^9, {3.8754506688464537`*^9, 3.8754507475765743`*^9}, 
   3.8754510698493156`*^9, {3.875523749258955*^9, 3.875523749932521*^9}, {
   3.875523874221251*^9, 3.875523914466611*^9}, {3.8755243212949333`*^9, 
   3.8755243217603607`*^9}, {3.8755244394817038`*^9, 3.875524439818766*^9}, {
   3.8755244885748463`*^9, 3.8755245071283817`*^9}, {3.8755245417238693`*^9, 
   3.875524589787355*^9}, {3.8755246650655317`*^9, 3.875524744268463*^9}, {
   3.875525895800672*^9, 3.875525922834797*^9}, {3.87554633986691*^9, 
   3.875546345595209*^9}, {3.8755468117851543`*^9, 3.8755468188944263`*^9}, {
   3.875546987288286*^9, 3.875547006938243*^9}, {3.875547052203964*^9, 
   3.875547056670267*^9}, {3.875547106368264*^9, 3.875547135114414*^9}, {
   3.8755471949399557`*^9, 3.875547208340591*^9}, {3.875781037641149*^9, 
   3.875781169167027*^9}, {3.875795143801942*^9, 3.8757951441259813`*^9}, 
   3.875796263568918*^9, 3.875796506505514*^9, {3.8904970237442703`*^9, 
   3.890471284587564*^9}, 3.891073267290759*^9, {3.891073475400709*^9, 
   3.891073477997513*^9}, {3.8910736655808153`*^9, 3.891073687062983*^9}, 
   3.891074154422945*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"ec57ec10-7157-4d64-9617-ded0e264e71d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Numerical result = \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   "1.4213567466750072`*^7"}],
  SequenceForm[
   Style["Numerical result = ", 
    RGBColor[0, 0, 1]], 1.4213567466750072`*^7],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8910735005675364`*^9, 3.89107392808554*^9, 
  3.891074110797024*^9, 3.891074702177019*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[43]:=",ExpressionUUID->"2fd37645-3a3e-4390-ae2e-\
9dd28e7d480a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Time Taken \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["192.38592`",
    StripOnInput->False,
    LineColor->GrayLevel[0],
    FrontFaceColor->GrayLevel[0],
    BackFaceColor->GrayLevel[0],
    GraphicsColor->GrayLevel[0],
    FontColor->GrayLevel[0]], "\[InvisibleSpace]", 
   StyleBox["\<\" seconds\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Time Taken ", 
    RGBColor[0, 0, 1]], 
   Style[192.38592, 
    GrayLevel[0]], 
   Style[" seconds", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8910735005675364`*^9, 3.89107392808554*^9, 
  3.891074110797024*^9, 3.8910747105925827`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[43]:=",ExpressionUUID->"a6ac26c6-e78b-40ab-9993-\
879718c70bcf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FIESTAEvaluate", "[", 
   RowBox[{
   "MomentumRep", ",", "LoopMomenta", ",", "InvariantList", ",", 
    "ParameterSub"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8755434571071873`*^9, 3.875543515044231*^9}, {
   3.875544110137967*^9, 3.875544127671648*^9}, {3.875546031990891*^9, 
   3.8755460366838627`*^9}, 3.8757813802520933`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"444a530b-9d3b-4f0b-a60a-acc6f18e2b4f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FIESTA Value = \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   "1.4213575475957638`*^7"}],
  SequenceForm[
   Style["FIESTA Value = ", 
    RGBColor[0, 0, 1]], 1.4213575475957638`*^7],
  Editable->False]], "Print",
 CellChangeTimes->{3.890473397309244*^9, 3.8910766764435797`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[46]:=",ExpressionUUID->"3bcb6a5c-97b4-41de-9f6d-\
93ad15daa57f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Time Taken \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "1847.927287`", 
   "\[InvisibleSpace]", 
   StyleBox["\<\" seconds\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["Time Taken ", 
    RGBColor[0, 0, 1]], 1847.927287, 
   Style[" seconds", 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.890473397309244*^9, 3.89107667644589*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[46]:=",ExpressionUUID->"380e594c-c744-4005-a56e-\
4a9c4c5db57c"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{844.5, 594.75},
WindowMargins->{{Automatic, 89.25}, {Automatic, 43.5}},
TaggingRules-><|"TryRealOnly" -> False|>,
CommonDefaultFormatTypes->{"Output"->StandardForm},
Magnification:>1.1 Inherited,
Background->RGBColor[0.935, 0.935, 0.935],
FrontEndVersion->"13.2 for Linux x86 (64-bit) (2023\:5e741\:670830\:65e5)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"defdc0d8-7dbe-4fad-af67-add1884df10a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 447, 6, 174, "Title",ExpressionUUID->"f870d270-d44f-4c91-8771-75ebbf02904c"],
Cell[1030, 30, 414, 7, 48, "Author",ExpressionUUID->"61cbca5a-545f-41b3-8d31-5a7ce76f8a7b"],
Cell[1447, 39, 692, 14, 134, "Date",ExpressionUUID->"5577dd57-873c-46aa-89d8-ccea12f5704f"],
Cell[CellGroupData[{
Cell[2164, 57, 496, 8, 75, "Chapter",ExpressionUUID->"994f4da3-bbac-41bc-a3d5-b766cca8f1fb"],
Cell[2663, 67, 726, 14, 113, "Input",ExpressionUUID->"f435894c-2bf7-4e63-abbd-f691cad8acd9"],
Cell[CellGroupData[{
Cell[3414, 85, 400, 6, 64, "Input",ExpressionUUID->"4d51fd4f-b3cb-45c1-b7d7-421bb9b588d5"],
Cell[CellGroupData[{
Cell[3839, 95, 2551, 53, 51, "Print",ExpressionUUID->"1e766f19-097f-483f-b365-e5a1e5a45f06"],
Cell[6393, 150, 2401, 50, 28, "Print",ExpressionUUID->"d9b1e4dd-1696-4a3e-ab9b-0a52f85b8d7a"],
Cell[8797, 202, 2066, 41, 27, "Print",ExpressionUUID->"c53fc318-9360-421b-8817-1481b948cdc8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10912, 249, 215, 4, 36, "Subsection",ExpressionUUID->"dcd5247f-ea7f-4532-bb93-c47f032ae42e"],
Cell[CellGroupData[{
Cell[11152, 257, 465, 11, 95, "Input",ExpressionUUID->"eb2753f5-e96d-49e1-a083-e5b4323bc8bf"],
Cell[11620, 270, 706, 11, 25, "Print",ExpressionUUID->"575129d7-da27-40ee-8e97-af0a9f4d90cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12363, 286, 328, 5, 35, "Subsubsection",ExpressionUUID->"558140c4-a363-4a1c-8fba-768f94eb3b09"],
Cell[12694, 293, 2965, 70, 299, "Input",ExpressionUUID->"d8a897f4-25f3-4269-8062-aeb17744cf5c"],
Cell[15662, 365, 5315, 115, 796, "Input",ExpressionUUID->"2d26a4d4-9d02-4259-919a-dc29748f3d07"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[21038, 487, 616, 9, 63, "Chapter",ExpressionUUID->"7380cf7e-f58e-4e12-b2a9-5bc28868afc2"],
Cell[CellGroupData[{
Cell[21679, 500, 544, 8, 76, "Section",ExpressionUUID->"89dd0d0c-0c19-4ddc-8a47-f7111a8a008b"],
Cell[CellGroupData[{
Cell[22248, 512, 212, 4, 36, "Subsection",ExpressionUUID->"6962a483-1794-4b75-97d4-f7d1c6ae52e3"],
Cell[22463, 518, 2307, 59, 141, "Input",ExpressionUUID->"74be061a-75fc-4eac-b1b3-9416d798d0d1"]
}, Closed]],
Cell[CellGroupData[{
Cell[24807, 582, 197, 3, 36, "Subsection",ExpressionUUID->"ccbbfb73-1459-453d-a2ce-79fc04f615b1"],
Cell[CellGroupData[{
Cell[25029, 589, 2938, 45, 110, "Input",ExpressionUUID->"c9d6a1c1-12ba-4c45-98db-a57e9481f982"],
Cell[CellGroupData[{
Cell[27992, 638, 8835, 198, 70, "Print",ExpressionUUID->"3aa068d6-a484-441a-9ef0-053843f941ff"],
Cell[36830, 838, 8505, 188, 91, "Print",ExpressionUUID->"63996be3-d2a6-4565-b56d-029cc7dfa77f"],
Cell[45338, 1028, 6351, 137, 172, "Print",ExpressionUUID->"b9e1f0f1-a901-4b05-b2e7-425ba4589639"],
Cell[51692, 1167, 2751, 53, 27, "Print",ExpressionUUID->"1ca60566-f9e6-40aa-977b-45464a271078"],
Cell[54446, 1222, 3056, 58, 48, "Print",ExpressionUUID->"d286633c-29dd-4b1b-8fee-5bb8e0a365bc"],
Cell[57505, 1282, 4050, 85, 91, "Print",ExpressionUUID->"aab95abc-0f77-4a2a-87e1-dd786608d704"],
Cell[61558, 1369, 2949, 61, 27, "Print",ExpressionUUID->"8415d4bb-414c-431a-983b-c4fe2211ad92"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[64568, 1437, 368, 6, 36, "Subsection",ExpressionUUID->"841ada9d-7ab9-4a23-956b-05aa3ff22cf8"],
Cell[CellGroupData[{
Cell[64961, 1447, 1843, 27, 45, "Input",ExpressionUUID->"27c8a75a-e99c-4b1b-99aa-f4b17d72e873"],
Cell[CellGroupData[{
Cell[66829, 1478, 1150, 22, 27, "Print",ExpressionUUID->"2186d12b-ccb5-4ce7-9fb7-b44063ff0f66"],
Cell[67982, 1502, 2009, 48, 27, "Print",ExpressionUUID->"066bd631-7f08-4297-8611-5bd7f32fcd40"],
Cell[69994, 1552, 1654, 38, 27, "Print",ExpressionUUID->"145470d7-8987-4157-9d9b-e103596d3f73"],
Cell[71651, 1592, 2040, 44, 48, "Print",ExpressionUUID->"596f8e46-0f49-4f37-89db-86d020194725"],
Cell[73694, 1638, 2040, 44, 48, "Print",ExpressionUUID->"99dcc732-b688-4664-8769-8bc87ffc8551"],
Cell[75737, 1684, 2042, 44, 48, "Print",ExpressionUUID->"2cd94dcf-36ea-4f20-857f-6ac9de977e6a"],
Cell[77782, 1730, 2040, 44, 48, "Print",ExpressionUUID->"2ea2a23d-608e-471e-b8ee-6989e417d0f4"],
Cell[79825, 1776, 1836, 46, 27, "Print",ExpressionUUID->"286d58e5-3ec4-450e-9cb6-9f4279a1e985"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[81722, 1829, 398, 6, 36, "Subsection",ExpressionUUID->"69bfa993-739a-4c0f-914b-60f66d306532"],
Cell[CellGroupData[{
Cell[82145, 1839, 3451, 49, 45, "Input",ExpressionUUID->"2d3a24fc-9fa8-4c7e-a7e7-b81ff61acbe7"],
Cell[CellGroupData[{
Cell[85621, 1892, 2000, 36, 27, "Print",ExpressionUUID->"155801cc-9dbc-4a22-8693-949ea9081957"],
Cell[87624, 1930, 2012, 36, 27, "Print",ExpressionUUID->"b3bd40fe-1c4a-4905-bfd0-3b8a265fbb56"],
Cell[89639, 1968, 2336, 46, 27, "Print",ExpressionUUID->"effebb04-561b-40a9-ab5f-c5d0b0a45fa5"],
Cell[91978, 2016, 7577, 175, 237, "Print",ExpressionUUID->"0a1366ed-d51a-413d-918b-7514e9a9709d"],
Cell[99558, 2193, 7449, 171, 275, "Print",ExpressionUUID->"66231dd2-ad99-4cf3-abd2-d45e76b28a30"],
Cell[107010, 2366, 7352, 171, 237, "Print",ExpressionUUID->"8de6c5a5-cd83-45ae-b788-2a0a82bafdc0"],
Cell[114365, 2539, 7146, 164, 201, "Print",ExpressionUUID->"4e0f98c8-cb49-4e61-8d3f-e273fe5187c8"],
Cell[121514, 2705, 7776, 181, 237, "Print",ExpressionUUID->"5636011c-f1c5-4a1b-8f13-3dca7475020b"],
Cell[129293, 2888, 7576, 175, 237, "Print",ExpressionUUID->"c6f78a9e-f1f3-453e-9134-8edb7f772769"],
Cell[136872, 3065, 7462, 174, 199, "Print",ExpressionUUID->"ee02ecb6-ac91-49a9-b195-75370bbce672"],
Cell[144337, 3241, 7344, 170, 237, "Print",ExpressionUUID->"69e1ca1d-00b4-4291-8d0f-42ccf55104d1"],
Cell[151684, 3413, 2508, 54, 27, "Print",ExpressionUUID->"2a53840c-ce76-43b2-954e-c62c59d156cf"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[154253, 3474, 358, 6, 36, "Subsection",ExpressionUUID->"2e803732-1d84-4eca-849f-40c4fe114dd1"],
Cell[CellGroupData[{
Cell[154636, 3484, 2689, 54, 129, "Input",ExpressionUUID->"69fa65d7-0434-4058-95d6-271006319070"],
Cell[CellGroupData[{
Cell[157350, 3542, 788, 20, 27, "Print",ExpressionUUID->"f56760c2-2abb-485a-a778-b24c053cdac3"],
Cell[158141, 3564, 1261, 37, 27, "Print",ExpressionUUID->"57671df0-3313-4ce6-94c4-b4bcfdcbca20"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159451, 3607, 452, 9, 45, "Input",ExpressionUUID->"cf2e815c-87a0-4b27-8603-2767fa8aa494"],
Cell[CellGroupData[{
Cell[159928, 3620, 1447, 30, 27, "Print",ExpressionUUID->"0259c9cc-1746-4427-9089-cc93406d9237"],
Cell[161378, 3652, 1715, 39, 27, "Print",ExpressionUUID->"c2ceb6bf-0bf2-4e0f-bc31-6b045a6c8cc0"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[163166, 3699, 542, 8, 60, "Section",ExpressionUUID->"d62667bc-25da-400a-a28d-b25a726826d4"],
Cell[CellGroupData[{
Cell[163733, 3711, 236, 4, 36, "Subsection",ExpressionUUID->"bd1a5350-5646-4f3f-bc9d-eac3257b7d70"],
Cell[163972, 3717, 2418, 65, 165, "Input",ExpressionUUID->"708a2c27-cc4a-49fd-a6da-0ce431c85c06"]
}, Closed]],
Cell[CellGroupData[{
Cell[166427, 3787, 197, 3, 36, "Subsection",ExpressionUUID->"a3df78ef-d1a5-49d4-be8d-3ffe50db9498"],
Cell[CellGroupData[{
Cell[166649, 3794, 2986, 45, 110, "Input",ExpressionUUID->"30425e8f-2690-4689-b83f-ec70e1ad6972"],
Cell[CellGroupData[{
Cell[169660, 3843, 17363, 408, 176, "Print",ExpressionUUID->"434a982b-ee82-46c4-b7e3-2a219c26e823"],
Cell[187026, 4253, 17032, 398, 155, "Print",ExpressionUUID->"1d4871d6-2b74-4d52-b9bf-8457962273a8"],
Cell[204061, 4653, 8299, 183, 299, "Print",ExpressionUUID->"82a30b79-8c44-4cb8-85e5-3ab1585b68aa"],
Cell[212363, 4838, 2312, 47, 27, "Print",ExpressionUUID->"3ba375e0-0ed3-412c-b706-09c9a31f2baf"],
Cell[214678, 4887, 2792, 56, 48, "Print",ExpressionUUID->"f0be50a2-1bb4-426a-ac33-e913a78508de"],
Cell[217473, 4945, 4310, 95, 178, "Print",ExpressionUUID->"436e0425-314d-4177-8734-15e3854a8239"],
Cell[221786, 5042, 2510, 55, 27, "Print",ExpressionUUID->"5529539b-fee5-48a4-8de6-cba5c443d949"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[224357, 5104, 368, 6, 36, "Subsection",ExpressionUUID->"3388b74e-7c2f-472d-91f8-10bc8aa5d45b"],
Cell[CellGroupData[{
Cell[224750, 5114, 1843, 27, 45, "Input",ExpressionUUID->"c6f03cae-805d-4c04-a538-ff2f4537bc81"],
Cell[CellGroupData[{
Cell[226618, 5145, 1187, 22, 27, "Print",ExpressionUUID->"61c4e789-0a37-496f-b772-487771579e27"],
Cell[227808, 5169, 2048, 48, 27, "Print",ExpressionUUID->"22e1104e-bd8e-4d14-a062-baf70b8b5f3a"],
Cell[229859, 5219, 1693, 38, 27, "Print",ExpressionUUID->"3acae1ea-c2ac-4aaf-a052-ae3f706df3e5"],
Cell[231555, 5259, 6544, 158, 337, "Print",ExpressionUUID->"e6c5c935-96a2-4b9f-806b-6e3c8aaff502"],
Cell[238102, 5419, 6542, 158, 337, "Print",ExpressionUUID->"e614a398-1e55-4015-93cd-a9cbc1d41f38"],
Cell[244647, 5579, 6550, 158, 337, "Print",ExpressionUUID->"e7d2fdd6-1265-46eb-aa85-bbfd4792db62"],
Cell[251200, 5739, 6576, 158, 337, "Print",ExpressionUUID->"1745e99a-6833-421c-81fb-50a2ffa02b7f"],
Cell[257779, 5899, 6540, 158, 337, "Print",ExpressionUUID->"3ae7e803-8418-4bbe-b01a-5f343be88676"],
Cell[264322, 6059, 6548, 158, 337, "Print",ExpressionUUID->"0e0a2819-7c7d-43c4-8a7e-2248af0cdd80"],
Cell[270873, 6219, 6536, 158, 337, "Print",ExpressionUUID->"be981468-f2f4-4d41-9a65-5d13a4a2d863"],
Cell[277412, 6379, 6575, 158, 337, "Print",ExpressionUUID->"8799d43d-e0bf-4180-88da-11a292d2147f"],
Cell[283990, 6539, 6550, 158, 337, "Print",ExpressionUUID->"d95a3fb2-cea3-4102-93d3-15ce5a7e530b"],
Cell[290543, 6699, 6546, 158, 337, "Print",ExpressionUUID->"129c49f4-3938-4dad-9607-c0a943a63294"],
Cell[297092, 6859, 6588, 158, 337, "Print",ExpressionUUID->"d38c4143-172d-4a0e-9644-153a87790535"],
Cell[303683, 7019, 6574, 158, 337, "Print",ExpressionUUID->"1f047fd2-2e53-4856-9d70-92df48cc1b54"],
Cell[310260, 7179, 6584, 158, 337, "Print",ExpressionUUID->"73644575-b413-43e8-b4df-0cdd40b5e8b1"],
Cell[316847, 7339, 6578, 158, 337, "Print",ExpressionUUID->"20a10988-e1e8-4563-826d-a8e236574f7c"],
Cell[323428, 7499, 6542, 158, 337, "Print",ExpressionUUID->"99aa44b6-4390-4cb0-81e2-543915c2307c"],
Cell[329973, 7659, 6568, 158, 337, "Print",ExpressionUUID->"df3beaaa-13e7-4bf3-a0f8-c0ef5ff359cc"],
Cell[336544, 7819, 6548, 158, 337, "Print",ExpressionUUID->"ef8fdf02-bb6b-4c63-8aeb-d123d8bf2193"],
Cell[343095, 7979, 6553, 158, 337, "Print",ExpressionUUID->"319fe708-3c12-4066-905e-47236cee9312"],
Cell[349651, 8139, 6550, 158, 337, "Print",ExpressionUUID->"f2c08f19-44c1-438e-b32c-7cce12b2eb68"],
Cell[356204, 8299, 6558, 158, 337, "Print",ExpressionUUID->"08f59048-a2ba-4e29-b7c6-d06084051339"],
Cell[362765, 8459, 6554, 158, 337, "Print",ExpressionUUID->"eabb411e-862e-407d-a35a-055ee9f2fe11"],
Cell[369322, 8619, 6546, 158, 337, "Print",ExpressionUUID->"6ca0ab35-6d89-47e3-a709-25e6614a9edf"],
Cell[375871, 8779, 6568, 158, 337, "Print",ExpressionUUID->"cfde1372-fbfe-4d7a-8c92-d91483ddd90d"],
Cell[382442, 8939, 6553, 158, 337, "Print",ExpressionUUID->"0a9d5009-2dd6-4267-b23d-c664c87783c2"],
Cell[388998, 9099, 1872, 46, 27, "Print",ExpressionUUID->"50be1e1c-5f58-4fdc-ae42-f757ae6ebc2d"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[390931, 9152, 398, 6, 36, "Subsection",ExpressionUUID->"9813984d-5a97-48bc-82a0-d1a67dd92b61"],
Cell[CellGroupData[{
Cell[391354, 9162, 3380, 48, 45, "Input",ExpressionUUID->"89b21bc4-b38e-48fe-b8f6-b5aecb95d143"],
Cell[CellGroupData[{
Cell[394759, 9214, 1997, 36, 27, "Print",ExpressionUUID->"6069dd71-d8e4-4420-a9e3-d3e3a1b74642"],
Cell[396759, 9252, 2005, 36, 27, "Print",ExpressionUUID->"8eef1ac6-c088-4288-bfb8-c5ba6f7fcf8f"],
Cell[398767, 9290, 2331, 46, 27, "Print",ExpressionUUID->"705d98ea-8dac-4323-984a-66ddf3e09bed"],
Cell[401101, 9338, 9776, 229, 312, "Print",ExpressionUUID->"dde420d7-6023-40c6-a9ee-74bdd9b6e7ac"],
Cell[410880, 9569, 9762, 231, 295, "Print",ExpressionUUID->"996ee4f6-148d-4ac1-8a33-ba8dfcc8edb7"],
Cell[420645, 9802, 9514, 225, 295, "Print",ExpressionUUID->"57c5ee34-cbb3-445d-98ab-1a9e8f921e05"],
Cell[430162, 10029, 9542, 227, 274, "Print",ExpressionUUID->"4b63f137-3bce-4319-ac25-729948a5f99a"],
Cell[439707, 10258, 9932, 228, 320, "Print",ExpressionUUID->"df7d856d-c881-4ab3-90a3-0d2adbc90e1a"],
Cell[449642, 10488, 9774, 229, 312, "Print",ExpressionUUID->"737c185f-7b38-495a-8213-8791521e2367"],
Cell[459419, 10719, 9307, 218, 276, "Print",ExpressionUUID->"aede21f4-6c9a-42ae-befa-01e80323bca3"],
Cell[468729, 10939, 9422, 223, 274, "Print",ExpressionUUID->"0f10b7dc-98e0-42e8-9867-7a9858143fb6"],
Cell[478154, 11164, 10006, 236, 312, "Print",ExpressionUUID->"d45c730d-6a2e-4c5f-aacf-b4651ea3da19"],
Cell[488163, 11402, 10048, 239, 329, "Print",ExpressionUUID->"b4aae0ce-8156-4d4a-816e-9b75b9ad8c6e"],
Cell[498214, 11643, 9798, 233, 274, "Print",ExpressionUUID->"7f2d4bf1-e7f0-4007-b847-2c9793fc97e6"],
Cell[508015, 11878, 9825, 235, 285, "Print",ExpressionUUID->"c6937f30-906a-4e9b-8674-54622addb855"],
Cell[517843, 12115, 10215, 236, 333, "Print",ExpressionUUID->"62a725fe-ff86-4355-ba27-41d9a6a935bf"],
Cell[528061, 12353, 10008, 236, 312, "Print",ExpressionUUID->"63317ee9-80f2-44aa-8b5c-655bd340282f"],
Cell[538072, 12591, 9593, 226, 295, "Print",ExpressionUUID->"03f58648-027e-4396-a255-d3ec906abc99"],
Cell[547668, 12819, 9702, 230, 285, "Print",ExpressionUUID->"40ef2afd-c5b0-499a-8fdf-929a51c95b3b"],
Cell[557373, 13051, 2503, 54, 27, "Print",ExpressionUUID->"e778baa9-be7b-41aa-973a-83d327792b23"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[559937, 13112, 358, 6, 36, "Subsection",ExpressionUUID->"27ff4a0e-c1bf-44ae-9f86-7a0e815f85cf"],
Cell[CellGroupData[{
Cell[560320, 13122, 2524, 55, 134, "Input",ExpressionUUID->"ec57ec10-7157-4d64-9617-ded0e264e71d"],
Cell[CellGroupData[{
Cell[562869, 13181, 719, 20, 42, "Print",ExpressionUUID->"2fd37645-3a3e-4390-ae2e-9dd28e7d480a"],
Cell[563591, 13203, 1213, 37, 42, "Print",ExpressionUUID->"a6ac26c6-e78b-40ab-9993-879718c70bcf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[564853, 13246, 454, 9, 45, "Input",ExpressionUUID->"444a530b-9d3b-4f0b-a60a-acc6f18e2b4f"],
Cell[CellGroupData[{
Cell[565332, 13259, 643, 18, 27, "Print",ExpressionUUID->"3bcb6a5c-97b4-41de-9f6d-93ad15daa57f"],
Cell[565978, 13279, 921, 27, 27, "Print",ExpressionUUID->"380e594c-c744-4005-a56e-4a9c4c5db57c"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


